Crossing bridges with strong Szego limit theorem

We develop a new technique for computing a class of four-point correlation functions of heavy half-BPS operators in planar N=4 SYM theory which admit factorization into a product of two octagon form factors with an arbitrary bridge length. We show that the octagon can be expressed as the Fredholm determinant of the integrable Bessel operator and demonstrate that this representation is very efficient in finding the octagons both at weak and strong coupling. At weak coupling, in the limit when the four half-BPS operators become null separated in a sequential manner, the octagon obeys the Toda lattice equations and can be found in a closed form. At strong coupling, we exploit the strong Szego limit theorem to derive the leading asymptotic behavior of the octagon and, then, apply the method of differential equations to determine the remaining subleading terms of the strong coupling expansion to any order in the inverse coupling. To achieve this goal, we generalize results available in the literature for the asymptotic behavior of the determinant of the Bessel operator. As a byproduct of our analysis, we formulate a Szego-Akhiezer-Kac formula for the determinant of the Bessel operator with a Fisher-Hartwig singularity and develop a systematic approach to account for subleading power suppressed contributions.

==> anc/BK_readme.txt <==
June 2, 2020

Description of files: 

coefficients.txt
------------
The file contains a Mathematica readable version of the coefficients A[0], ... , A[30] entering the strong coupling expansion of the octagon, See Eqs.(4.1) and (5.23).
Conventions for variables: A[k] = A_k, II[k]=I_k, lb=\ell+\beta 

octagon.txt
---------
The file contains a Mathematica readable version of the expressions for the octagon, Eqs.(6.1) and (7.4), up to order O(1/g^{29})
Conventions for variables:  
logO = \log \mathbb O,  
logOq = \log \mathbb O_q,
II[k]=I_k, 
g1=g'=g-II[1]/2 

==> anc/coefficients.txt <==
coefficients = {A[0] -> 2*II[0], A[2] -> ((1 - 4*lb^2)*II[1])/4, 
     A[3] -> (-3*(-1 + 2*lb)*(1 + 2*lb)*II[1]^2)/16, 
     A[4] -> -((-1 + 4*lb^2)*(16*II[1]^3 + (-9 + 4*lb^2)*II[2]))/128, 
     A[5] -> (-5*(-1 + 4*lb^2)*II[1]*(4*II[1]^3 + (-9 + 4*lb^2)*II[2]))/256, 
     A[6] -> (-3*(-1 + 2*lb)*(1 + 2*lb)*(128*II[1]^5 + 80*(-9 + 4*lb^2)*
          II[1]^2*II[2] + (225 - 136*lb^2 + 16*lb^4)*II[3]))/8192, 
     A[7] -> (-7*(-1 + 2*lb)*(1 + 2*lb)*(64*II[1]^6 + 80*(-9 + 4*lb^2)*
          II[1]^3*II[2] + (189 - 120*lb^2 + 16*lb^4)*II[2]^2 + 
         3*(225 - 136*lb^2 + 16*lb^4)*II[1]*II[3]))/16384, 
     A[8] -> -((-1 + 2*lb)*(1 + 2*lb)*(4096*II[1]^7 + 8960*(-9 + 4*lb^2)*
           II[1]^4*II[2] + 448*(189 - 120*lb^2 + 16*lb^4)*II[1]*II[2]^2 + 
          672*(225 - 136*lb^2 + 16*lb^4)*II[1]^2*II[3] + 
          5*(-11025 + 7564*lb^2 - 1328*lb^4 + 64*lb^6)*II[4]))/262144, 
     A[9] -> (-9*(-1 + 2*lb)*(1 + 2*lb)*(512*II[1]^8 + 1792*(-9 + 4*lb^2)*
          II[1]^5*II[2] + 224*(189 - 120*lb^2 + 16*lb^4)*II[1]^2*II[2]^2 + 
         224*(225 - 136*lb^2 + 16*lb^4)*II[1]^3*II[3] + 
         (-25875 + 18340*lb^2 - 3472*lb^4 + 192*lb^6)*II[2]*II[3] + 
         5*(-11025 + 7564*lb^2 - 1328*lb^4 + 64*lb^6)*II[1]*II[4]))/524288, 
     A[10] -> (-5*(-1 + 2*lb)*(1 + 2*lb)*(32768*II[1]^9 + 
         172032*(-9 + 4*lb^2)*II[1]^6*II[2] + 43008*(189 - 120*lb^2 + 
           16*lb^4)*II[1]^3*II[2]^2 + 32256*(225 - 136*lb^2 + 16*lb^4)*
          II[1]^4*II[3] + 576*(-25875 + 18340*lb^2 - 3472*lb^4 + 192*lb^6)*
          II[1]*II[2]*II[3] + 1440*(-11025 + 7564*lb^2 - 1328*lb^4 + 64*lb^6)*
          II[1]^2*II[4] + (-9 + 4*lb^2)*(64*(2407 - 680*lb^2 + 48*lb^4)*
            II[2]^3 + 7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5])))/
       33554432, A[11] -> (-11*(-1 + 4*lb^2)*(16384*II[1]^10 + 
         122880*(-9 + 4*lb^2)*II[1]^7*II[2] + 53760*(189 - 120*lb^2 + 
           16*lb^4)*II[1]^4*II[2]^2 + 32256*(225 - 136*lb^2 + 16*lb^4)*
          II[1]^5*II[3] + 1440*(-25875 + 18340*lb^2 - 3472*lb^4 + 192*lb^6)*
          II[1]^2*II[2]*II[3] + 2400*(-11025 + 7564*lb^2 - 1328*lb^4 + 
           64*lb^6)*II[1]^3*II[4] + (225 - 136*lb^2 + 16*lb^4)*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) + 
         5*(-9 + 4*lb^2)*II[1]*(64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5])))/67108864, 
     A[12] -> (-3*(-1 + 4*lb^2)*(524288*II[1]^11 + 5406720*(-9 + 4*lb^2)*
          II[1]^8*II[2] + 3784704*(189 - 120*lb^2 + 16*lb^4)*II[1]^5*
          II[2]^2 + 1892352*(225 - 136*lb^2 + 16*lb^4)*II[1]^6*II[3] + 
         168960*(-25875 + 18340*lb^2 - 3472*lb^4 + 192*lb^6)*II[1]^3*II[2]*
          II[3] + 211200*(-11025 + 7564*lb^2 - 1328*lb^4 + 64*lb^6)*II[1]^4*
          II[4] + 352*(225 - 136*lb^2 + 16*lb^4)*II[1]*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) + 
         880*(-9 + 4*lb^2)*II[1]^2*(64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) + 
         3*(225 - 136*lb^2 + 16*lb^4)*(704*(2333 - 376*lb^2 + 16*lb^4)*
            II[2]^2*II[3] + 7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*
            II[6])))/1073741824, A[13] -> 
      (-13*(-1 + 4*lb^2)*(131072*II[1]^12 + 1802240*(-9 + 4*lb^2)*II[1]^9*
          II[2] + 1892352*(189 - 120*lb^2 + 16*lb^4)*II[1]^6*II[2]^2 + 
         811008*(225 - 136*lb^2 + 16*lb^4)*II[1]^7*II[3] + 
         126720*(-25875 + 18340*lb^2 - 3472*lb^4 + 192*lb^6)*II[1]^4*II[2]*
          II[3] + 126720*(-11025 + 7564*lb^2 - 1328*lb^4 + 64*lb^6)*II[1]^5*
          II[4] + 528*(225 - 136*lb^2 + 16*lb^4)*II[1]^2*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) + 
         880*(-9 + 4*lb^2)*II[1]^3*(64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) + 
         (-9 + 4*lb^2)*(32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*
            II[2]^4 + 30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 
             256*lb^8)*II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 
             336224*lb^4 - 15616*lb^6 + 256*lb^8)*II[2]*II[5]) + 
         9*(225 - 136*lb^2 + 16*lb^4)*II[1]*(704*(2333 - 376*lb^2 + 16*lb^4)*
            II[2]^2*II[3] + 7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*
            II[6])))/2147483648, A[14] -> 
      (7*(-4194304*(-1 + 2*lb)*(1 + 2*lb)*II[1]^13 - 74973184*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^10*II[2] - 
         112459776*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (-21 + 4*lb^2)*II[1]^7*II[2]^2 - 42172416*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^8*II[3] - 
         10543104*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-115 + 12*lb^2)*II[1]^5*II[2]*II[3] - 
         1248*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
          II[3]^2 - 8785920*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^6*II[4] - 
         4160*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(5421 - 568*lb^2 + 16*lb^4)*
          II[2]^2*II[4] - 73216*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^3*(3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         91520*(9 - 40*lb^2 + 16*lb^4)*II[1]^4*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         416*(9 - 40*lb^2 + 16*lb^4)*II[1]*(32*(-536219 + 178436*lb^2 - 
             19216*lb^4 + 704*lb^6)*II[2]^4 + 30*(7949025 - 2675344*lb^2 + 
             305760*lb^4 - 14592*lb^6 + 256*lb^8)*II[3]*II[4] + 
           35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 15616*lb^6 + 256*lb^8)*
            II[2]*II[5]) - 1872*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^2*(704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         33*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*II[7]))/68719476736, 
     A[15] -> (15*(-2097152*(-1 + 2*lb)*(1 + 2*lb)*II[1]^14 - 
         47710208*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^11*
          II[2] - 98402304*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (-21 + 4*lb^2)*II[1]^8*II[2]^2 - 32800768*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^9*II[3] - 
         12300288*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-115 + 12*lb^2)*II[1]^6*II[2]*II[3] - 
         448*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
          II[3] - 8785920*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^7*II[4] - 
         10*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(-5087601 + 587804*lb^2 - 
           22960*lb^4 + 320*lb^6)*II[4]^2 - 128128*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^4*(3*(8371 - 1240*lb^2 + 48*lb^4)*
            II[3]^2 + 20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         7*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (195407 - 12920*lb^2 + 240*lb^4)*II[3]*II[5] - 
         128128*(9 - 40*lb^2 + 16*lb^4)*II[1]^5*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         1456*(9 - 40*lb^2 + 16*lb^4)*II[1]^2*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 42*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (-367 + 12*lb^2)*II[2]*II[6] - 4368*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[1]^3*(704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         7*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7])))/137438953472, 
     A[16] -> (-268435456*(-1 + 2*lb)*(1 + 2*lb)*II[1]^15 - 
        7633633280*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^12*
         II[2] - 20992491520*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
         (-21 + 4*lb^2)*II[1]^9*II[2]^2 - 4096*(-3 + 2*lb)*(-1 + 2*lb)*
         (1 + 2*lb)*(3 + 2*lb)*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 
          1050880*lb^6 + 23296*lb^8)*II[2]^5 - 6297747456*(-5 + 2*lb)*
         (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^10*
         II[3] - 3373793280*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
         (3 + 2*lb)*(5 + 2*lb)*(-115 + 12*lb^2)*II[1]^7*II[2]*II[3] - 
        1152*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
         (5 + 2*lb)*(544019967 - 111717680*lb^2 + 8415904*lb^4 - 
          285440*lb^6 + 3840*lb^8)*II[3]^3 - 2108620800*(-7 + 2*lb)*
         (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
         (7 + 2*lb)*II[1]^8*II[4] - 7680*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
         (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
         (-11894787 + 1468628*lb^2 - 62480*lb^4 + 960*lb^6)*II[2]*II[3]*
         II[4] - 49201152*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^5*
         (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
          20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
        22400*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
         (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
         (32631 - 2408*lb^2 + 48*lb^4)*II[2]^2*II[5] - 
        41000960*(9 - 40*lb^2 + 16*lb^4)*II[1]^6*
         (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
          7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
        931840*(9 - 40*lb^2 + 16*lb^4)*II[1]^3*
         (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
          30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
           II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
            15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 
        2096640*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^4*
         (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
          7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
        1920*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]*
         (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
           II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
              320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
              960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
            2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
        6720*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^2*
         (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*II[3]^2 + 
          4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*II[2]^2*II[4] + 
          33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 26880*lb^6 + 256*lb^8)*
           II[7]) - 429*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
         (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
         (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
         (15 + 2*lb)*II[8])/2199023255552, 
     A[17] -> (17*(-16777216*(-1 + 2*lb)*(1 + 2*lb)*II[1]^16 - 
         587202560*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^13*
          II[2] - 2099249152*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (-21 + 4*lb^2)*II[1]^10*II[2]^2 - 572522496*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^11*II[3] - 
         421724160*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-115 + 12*lb^2)*II[1]^8*II[2]*II[3] - 
         384*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(1362402633 - 289118880*lb^2 + 22719008*lb^4 - 
           809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 - 234291200*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*II[1]^9*II[4] - 2560*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (-3309853 + 431484*lb^2 - 19568*lb^4 + 320*lb^6)*II[2]^3*II[4] - 
         8200192*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^6*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         35*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*II[5] - 
         5857280*(9 - 40*lb^2 + 16*lb^4)*II[1]^7*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         232960*(9 - 40*lb^2 + 16*lb^4)*II[1]^4*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 63*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (70747 - 3448*lb^2 + 48*lb^4)*II[3]*II[6] - 
         419328*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^5*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         960*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^2*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         231*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-161 + 4*lb^2)*II[2]*II[7] - 
         2240*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^3*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - (9 - 40*lb^2 + 16*lb^4)*II[1]*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8]))))/4398046511104, 
     A[18] -> (9*(-2147483648*(-1 + 2*lb)*(1 + 2*lb)*II[1]^17 - 
         91268055040*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^14*
          II[2] - 415269650432*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (-21 + 4*lb^2)*II[1]^11*II[2]^2 - 103817412608*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^12*
          II[3] - 101963530240*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(-115 + 12*lb^2)*II[1]^9*II[2]*II[3] - 
         278528*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 
           253952*lb^6 + 3840*lb^8)*II[2]^4*II[3] - 50981765120*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*II[1]^10*II[4] - 32640*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(-97 + 4*lb^2)*(-4725603 + 455716*lb^2 - 
           14992*lb^4 + 192*lb^6)*II[3]^2*II[4] - 2549088256*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^7*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         1593180160*(9 - 40*lb^2 + 16*lb^4)*II[1]^8*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         101384192*(9 - 40*lb^2 + 16*lb^4)*II[1]^5*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 
         10880*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*II[2]*
          (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 
             256*lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 
             3596320*lb^4 - 83712*lb^6 + 768*lb^8)*II[3]*II[5]) - 
         45696*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(59047 - 3240*lb^2 + 48*lb^4)*II[2]^2*II[6] - 
         152076288*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^6*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         696320*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^3*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         1218560*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^4*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 2176*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 1088*(9 - 40*lb^2 + 16*lb^4)*II[1]^2*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         715*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(17 + 2*lb)*II[9]))/562949953421312, 
     A[19] -> (19*(-1073741824*(-1 + 2*lb)*(1 + 2*lb)*II[1]^18 - 
         54760833024*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^15*
          II[2] - 311452237824*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (-21 + 4*lb^2)*II[1]^12*II[2]^2 - 16384*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-26886699679 + 10326941804*lb^2 - 
           1474970272*lb^4 + 101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*
          II[2]^6 - 71873593344*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^13*II[3] - 
         91767177216*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(-115 + 12*lb^2)*II[1]^10*II[2]*II[3] - 
         41712353280*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^11*II[4] - 
         11520*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(6502812831 - 931233344*lb^2 + 
           50595680*lb^4 - 1273344*lb^6 + 13056*lb^8)*II[2]^2*II[3]*II[4] - 
         2867724288*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^8*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         4480*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (-89198783 + 8355396*lb^2 - 274512*lb^4 + 3264*lb^6)*II[2]^3*
          II[5] - 245*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
           1280*lb^8)*II[5]^2 - 1593180160*(9 - 40*lb^2 + 16*lb^4)*II[1]^9*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         152076288*(9 - 40*lb^2 + 16*lb^4)*II[1]^6*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 2520*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (-6204501 + 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] - 
         195526656*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^7*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         1566720*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^4*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         2772*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(39537 - 1480*lb^2 + 16*lb^4)*
          II[3]*II[7] - 2193408*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^5*(1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 9792*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^2*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 24*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[2]*
          (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
             250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
           143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
             3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
            II[8]) - 3264*(9 - 40*lb^2 + 16*lb^4)*II[1]^3*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         9*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9]))))/
       1125899906842624, A[20] -> 
      (5*(-34359738368*(-1 + 2*lb)*(1 + 2*lb)*II[1]^19 - 
         2080911654912*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^16*
          II[2] - 14566381584384*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(-21 + 4*lb^2)*II[1]^13*II[2]^2 - 
         3121367482368*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^14*II[3] - 5072222158848*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (-115 + 12*lb^2)*II[1]^11*II[2]*II[3] - 233472*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (-744452678125 + 171229619380*lb^2 - 15325120800*lb^4 + 
           685079168*lb^6 - 15806720*lb^8 + 156672*lb^10)*II[2]^3*II[3]^2 - 
         2113425899520*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^12*II[4] - 
         389120*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(5425897147 - 804436304*lb^2 + 
           45650592*lb^4 - 1208576*lb^6 + 13056*lb^8)*II[2]^4*II[4] - 
         72960*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(-200937367953 + 
           29897734692*lb^2 - 1748059040*lb^4 + 51300480*lb^6 - 779520*lb^8 + 
           5120*lb^10)*II[3]*II[4]^2 - 193730707456*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^9*(3*(8371 - 1240*lb^2 + 48*lb^4)*
            II[3]^2 + 20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         25536*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (7717746271 - 767152560*lb^2 + 29220000*lb^4 - 520960*lb^6 + 
           3840*lb^8)*II[3]^2*II[5] - 96865353728*(9 - 40*lb^2 + 16*lb^4)*
          II[1]^10*(64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         13208911872*(9 - 40*lb^2 + 16*lb^4)*II[1]^7*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 14860025856*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^8*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         190513152*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^5*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         34048*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
           42240*lb^8 + 1024*lb^10)*II[2]*(5*(2756270497 - 273679520*lb^2 + 
             10299168*lb^4 - 179200*lb^6 + 1280*lb^8)*II[4]*II[5] + 
           9*(1753986839 - 174143520*lb^2 + 6544608*lb^4 - 112640*lb^6 + 
             768*lb^8)*II[3]*II[6]) - 561792*(-13 + 2*lb)*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (13 + 2*lb)*(32989 - 1400*lb^2 + 16*lb^4)*II[2]^2*II[7] - 
         222265344*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^6*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 1984512*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^3*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 496128*(9 - 40*lb^2 + 16*lb^4)*II[1]^4*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         608*(9 - 40*lb^2 + 16*lb^4)*II[1]*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 2736*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^2*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         2431*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
          II[10]))/18014398509481984, 
     A[21] -> (21*(-8589934592*(-1 + 2*lb)*(1 + 2*lb)*II[1]^20 - 
         612032839680*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^17*
          II[2] - 5202279137280*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (-21 + 4*lb^2)*II[1]^14*II[2]^2 - 1040455827456*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^15*
          II[3] - 2113425899520*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(-115 + 12*lb^2)*II[1]^12*II[2]*
          II[3] - 12288*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(-3933607778545 + 922901027956*lb^2 - 
           84886142880*lb^4 + 3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*
          II[2]^5*II[3] - 288*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(407885857706205 - 95917055510200*lb^2 + 
           8939142476592*lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 
           174766080*lb^10 + 1167360*lb^12)*II[3]^4 - 
         812856115200*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^13*II[4] - 
         96865353728*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^10*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         44029706240*(9 - 40*lb^2 + 16*lb^4)*II[1]^11*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         8255569920*(9 - 40*lb^2 + 16*lb^4)*II[1]^8*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 
         3200*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
          II[2]^2*(10*(-637030135611 + 97684465660*lb^2 - 5917711072*lb^4 + 
             180524928*lb^6 - 2852608*lb^8 + 19456*lb^10)*II[4]^2 + 
           21*(-660622939479 + 101298148796*lb^2 - 6134199648*lb^4 + 
             186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*II[3]*II[5]) - 
         26880*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(-76593299 + 5422564*lb^2 - 135056*lb^4 + 1216*lb^6)*
          II[2]^3*II[6] - 210*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(44120931525 - 
           3137766544*lb^2 + 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*
          II[6] - 8255569920*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^9*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         158760960*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^6*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         660*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-90370575 + 4287892*lb^2 - 
           71120*lb^4 + 448*lb^6)*II[4]*II[7] - 158760960*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^7*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 2480640*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^4*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 1716*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(187435 - 5560*lb^2 + 48*lb^4)*II[3]*II[8] - 
         496128*(9 - 40*lb^2 + 16*lb^4)*II[1]^5*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         1520*(9 - 40*lb^2 + 16*lb^4)*II[1]^2*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 15*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 
           256*lb^8)*II[2]*(256*(-8918605692729 + 1368420867076*lb^2 - 
             83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
             291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
             12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
             403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9]) - 
         4560*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^3*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) + 
         5*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]*(-233472*(-744452678125 + 171229619380*lb^2 - 
             15325120800*lb^4 + 685079168*lb^6 - 15806720*lb^8 + 
             156672*lb^10)*II[2]^3*II[3]^2 - 389120*(-7 + 2*lb)*(7 + 2*lb)*
            (5425897147 - 804436304*lb^2 + 45650592*lb^4 - 1208576*lb^6 + 
             13056*lb^8)*II[2]^4*II[4] - 72960*(-7 + 2*lb)*(7 + 2*lb)*
            (-200937367953 + 29897734692*lb^2 - 1748059040*lb^4 + 
             51300480*lb^6 - 779520*lb^8 + 5120*lb^10)*II[3]*II[4]^2 - 
           25536*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (7717746271 - 767152560*lb^2 + 29220000*lb^4 - 520960*lb^6 + 
             3840*lb^8)*II[3]^2*II[5] - 170240*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(2756270497 - 273679520*lb^2 + 
             10299168*lb^4 - 179200*lb^6 + 1280*lb^8)*II[2]*II[4]*II[5] - 
           306432*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(-14495759 + 960004*lb^2 - 22352*lb^4 + 192*lb^6)*
            II[2]*II[3]*II[6] - 561792*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (32989 - 1400*lb^2 + 16*lb^4)*II[2]^2*II[7] - 2431*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*II[10])))/36028797018963968, 
     A[22] -> (11*(-274877906944*(-1 + 2*lb)*(1 + 2*lb)*II[1]^21 - 
         22849226014720*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^18*II[2] - 233062105350144*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(-21 + 4*lb^2)*II[1]^15*II[2]^2 - 131072*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(82037261843597 - 
           32720992342504*lb^2 + 4983425938160*lb^4 - 384331808512*lb^6 + 
           16416332544*lb^8 - 382838784*lb^10 + 3969024*lb^12)*II[2]^7 - 
         43699144753152*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^16*II[3] - 109247861882880*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (-115 + 12*lb^2)*II[1]^13*II[2]*II[3] - 39017093529600*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*II[1]^14*II[4] - 1720320*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(-2479987758807 + 390863212588*lb^2 - 
           24577822560*lb^4 + 787636608*lb^6 - 13247232*lb^8 + 97280*lb^10)*
          II[2]^3*II[3]*II[4] - 6400*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (459179785672551 - 72493109900568*lb^2 + 4618556633936*lb^4 - 
           154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
           143360*lb^12)*II[4]^3 - 5917592518656*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^11*(3*(8371 - 1240*lb^2 + 48*lb^4)*
            II[3]^2 + 20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         501760*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (34018396007 - 3678779088*lb^2 + 153938208*lb^4 - 3025152*lb^6 + 
           24320*lb^8)*II[2]^4*II[5] - 13440*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-17636518588257 + 
           1913355449780*lb^2 - 82857551520*lb^4 + 1826659968*lb^6 - 
           21136640*lb^8 + 107520*lb^10)*II[3]*II[4]*II[5] - 
         2465663549440*(9 - 40*lb^2 + 16*lb^4)*II[1]^12*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         616415887360*(9 - 40*lb^2 + 16*lb^4)*II[1]^9*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 254016*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (4416854499 - 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 
           768*lb^8)*II[3]^2*II[6] - 554774298624*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^10*(704*(2333 - 376*lb^2 + 16*lb^4)*
            II[2]^2*II[3] + 7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*
            II[6]) - 15241052160*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^7*(448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*
            II[2]^3*II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 
               22960*lb^4 + 320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 
               71120*lb^4 + 960*lb^6)*II[3]*II[5]) + 
           42*(176251383 - 34681120*lb^2 + 2419424*lb^4 - 71680*lb^6 + 
             768*lb^8)*II[2]*II[6]) - 13335920640*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^8*(1248*(-743835 + 138980*lb^2 - 
             8720*lb^4 + 192*lb^6)*II[2]*II[3]^2 + 
           4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*II[2]^2*II[4] + 
           33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 26880*lb^6 + 
             256*lb^8)*II[7]) - 333398016*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[1]^5*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 224*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 
           561792*lb^6 - 42240*lb^8 + 1024*lb^10)*II[2]*
          (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
             1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
           36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 71849120*
                lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 
             77*(5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
               768*lb^8)*II[3]*II[7])) - 2688*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[2]^2*(288*(113420086465779 - 27143312079480*lb^2 + 
             2588644877712*lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 
             55916544*lb^10 + 389120*lb^12)*II[3]^3 + 
           143*(-2855344910192775 + 683396093944116*lb^2 - 65218735770032*
              lb^4 + 3252252868160*lb^6 - 92482135296*lb^8 + 
             1514396672*lb^10 - 13340672*lb^12 + 49152*lb^14)*II[8]) - 
         55566336*(9 - 40*lb^2 + 16*lb^4)*II[1]^6*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         340480*(9 - 40*lb^2 + 16*lb^4)*II[1]^3*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 766080*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^4*(278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 
             253952*lb^6 + 3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*
            II[2]*(10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*
                lb^6 + 256*lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 
               3596320*lb^4 - 83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         672*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) + 
         1680*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^2*(-233472*(-744452678125 + 171229619380*lb^2 - 
             15325120800*lb^4 + 685079168*lb^6 - 15806720*lb^8 + 
             156672*lb^10)*II[2]^3*II[3]^2 - 389120*(-7 + 2*lb)*(7 + 2*lb)*
            (5425897147 - 804436304*lb^2 + 45650592*lb^4 - 1208576*lb^6 + 
             13056*lb^8)*II[2]^4*II[4] - 72960*(-7 + 2*lb)*(7 + 2*lb)*
            (-200937367953 + 29897734692*lb^2 - 1748059040*lb^4 + 
             51300480*lb^6 - 779520*lb^8 + 5120*lb^10)*II[3]*II[4]^2 - 
           25536*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (7717746271 - 767152560*lb^2 + 29220000*lb^4 - 520960*lb^6 + 
             3840*lb^8)*II[3]^2*II[5] - 170240*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(2756270497 - 273679520*lb^2 + 
             10299168*lb^4 - 179200*lb^6 + 1280*lb^8)*II[2]*II[4]*II[5] - 
           306432*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(-14495759 + 960004*lb^2 - 22352*lb^4 + 192*lb^6)*
            II[2]*II[3]*II[6] - 561792*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (32989 - 1400*lb^2 + 16*lb^4)*II[2]^2*II[7] - 2431*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*II[10]) - 
         4199*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
          (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (19 + 2*lb)*(21 + 2*lb)*II[11]))/1152921504606846976, 
     A[23] -> (23*(-137438953472*(-1 + 2*lb)*(1 + 2*lb)*II[1]^22 - 
         13228499271680*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^19*II[2] - 160230197428224*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(-21 + 4*lb^2)*II[1]^16*II[2]^2 - 
         28275917193216*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^17*II[3] - 85837605765120*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (-115 + 12*lb^2)*II[1]^14*II[2]*II[3] - 67584*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (1986762852420771 - 483085480613480*lb^2 + 47067697200464*lb^4 - 
           2404229186304*lb^6 + 69714812160*lb^8 - 1123608576*lb^10 + 
           8171520*lb^12)*II[2]^4*II[3]^2 - 28612535255040*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*II[1]^15*II[4] - 450560*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 467585923748*lb^2 - 
           30320599200*lb^4 + 1008873600*lb^6 - 17718528*lb^8 + 136192*lb^10)*
          II[2]^5*II[4] - 63360*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (200195343457965 - 32393359813080*lb^2 + 2135232115376*lb^4 - 
           74679477504*lb^6 + 1496199936*lb^8 - 16799744*lb^10 + 86016*lb^12)*
          II[3]^3*II[4] - 5424459808768*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[1]^12*(3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         2086330695680*(9 - 40*lb^2 + 16*lb^4)*II[1]^13*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         678057476096*(9 - 40*lb^2 + 16*lb^4)*II[1]^10*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 378*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (-18569159714025 + 1474066134244*lb^2 - 46399124640*lb^4 + 
           734439552*lb^6 - 6012160*lb^8 + 21504*lb^10)*II[6]^2 - 
         554774298624*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^11*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         20956446720*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^8*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         9856*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
           42240*lb^8 + 1024*lb^10)*II[2]^2*
          (5*(-14711163619893 + 1652025774452*lb^2 - 74307834912*lb^4 + 
             1702996608*lb^6 - 20445440*lb^8 + 107520*lb^10)*II[4]*II[5] + 
           9*(-9361641373491 + 1051250709548*lb^2 - 47263380192*lb^4 + 
             1079710080*lb^6 - 12791552*lb^8 + 64512*lb^10)*II[3]*II[6]) - 
         325248*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-58691963 + 3257332*lb^2 - 
           63632*lb^4 + 448*lb^6)*II[2]^3*II[7] - 2310*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(37189031175 - 2071941488*lb^2 + 
           43883168*lb^4 - 431872*lb^6 + 1792*lb^8)*II[5]*II[7] - 
         16299458560*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^9*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 611229696*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^6*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 17160*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(-229 + 4*lb^2)*(108265 - 2216*lb^2 + 16*lb^4)*II[4]*
          II[8] - 87318528*(9 - 40*lb^2 + 16*lb^4)*II[1]^7*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         936320*(9 - 40*lb^2 + 16*lb^4)*II[1]^4*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 6435*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (282595 - 6808*lb^2 + 48*lb^4)*II[3]*II[9] - 
         1685376*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^5*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         3696*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^2*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) + 
         6160*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^3*(-233472*(-744452678125 + 171229619380*lb^2 - 
             15325120800*lb^4 + 685079168*lb^6 - 15806720*lb^8 + 
             156672*lb^10)*II[2]^3*II[3]^2 - 389120*(-7 + 2*lb)*(7 + 2*lb)*
            (5425897147 - 804436304*lb^2 + 45650592*lb^4 - 1208576*lb^6 + 
             13056*lb^8)*II[2]^4*II[4] - 72960*(-7 + 2*lb)*(7 + 2*lb)*
            (-200937367953 + 29897734692*lb^2 - 1748059040*lb^4 + 
             51300480*lb^6 - 779520*lb^8 + 5120*lb^10)*II[3]*II[4]^2 - 
           25536*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (7717746271 - 767152560*lb^2 + 29220000*lb^4 - 520960*lb^6 + 
             3840*lb^8)*II[3]^2*II[5] - 170240*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(2756270497 - 273679520*lb^2 + 
             10299168*lb^4 - 179200*lb^6 + 1280*lb^8)*II[2]*II[4]*II[5] - 
           306432*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(-14495759 + 960004*lb^2 - 22352*lb^4 + 192*lb^6)*
            II[2]*II[3]*II[6] - 561792*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (32989 - 1400*lb^2 + 16*lb^4)*II[2]^2*II[7] - 2431*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*II[10]) - 
         110*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*II[2]*
          (1920*(214491988064241 - 34693343884584*lb^2 + 2280610471216*lb^4 - 
             79231405824*lb^6 + 1567786752*lb^8 - 17262592*lb^10 + 
             86016*lb^12)*II[3]*II[4]^2 + 672*(667307905433847 - 
             107932476930888*lb^2 + 7093705506320*lb^4 - 246194906880*lb^6 + 
             4854401280*lb^8 - 52938752*lb^10 + 258048*lb^12)*II[3]^2*II[5] + 
           221*(-12014429020404525 + 1943371508808636*lb^2 - 
             127800078606480*lb^4 + 4450547307712*lb^6 - 89051395840*lb^8 + 
             1028256768*lb^10 - 6369280*lb^12 + 16384*lb^14)*II[10]) - 
         11*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]*
          (131072*(82037261843597 - 32720992342504*lb^2 + 4983425938160*
              lb^4 - 384331808512*lb^6 + 16416332544*lb^8 - 382838784*lb^10 + 
             3969024*lb^12)*II[2]^7 + 1720320*(-3037985004538575 + 
             1212883812027172*lb^2 - 185483147702960*lb^4 + 
             14493701723968*lb^6 - 642613456128*lb^8 + 16642534400*lb^10 - 
             240750592*lb^12 + 1556480*lb^14)*II[2]^3*II[3]*II[4] + 
           501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11])))))/2305843009213693952, 
     A[24] -> (3*(-8796093022208*(-1 + 2*lb)*(1 + 2*lb)*II[1]^23 - 
         973617546395648*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^20*II[2] - 13874050036137984*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-21 + 4*lb^2)*II[1]^17*II[2]^2 - 
         2312341672689664*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^18*II[3] - 8423530379083776*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (-115 + 12*lb^2)*II[1]^15*II[2]*II[3] - 6029312*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (1215212307440387 - 299788339282328*lb^2 + 29792996019984*lb^4 - 
           1561962713344*lb^6 + 46812493056*lb^8 - 785635328*lb^10 + 
           5992448*lb^12)*II[2]^6*II[3] - 2632353243463680*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*II[1]^16*II[4] - 614215756808192*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^13*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         1030400*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (333204689715201 - 38670430868392*lb^2 + 1840104258096*lb^4 - 
           46592384768*lb^6 + 676050688*lb^8 - 5498880*lb^10 + 20480*lb^12)*
          II[4]^2*II[5] - 219362770288640*(9 - 40*lb^2 + 16*lb^4)*II[1]^14*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         90736418619392*(9 - 40*lb^2 + 16*lb^4)*II[1]^11*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 
         942080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
          II[2]^3*(10*(655970212799613 - 108405304288312*lb^2 + 
             7316525877808*lb^4 - 262111244544*lb^6 + 5364364032*lb^8 - 
             61159424*lb^10 + 315392*lb^12)*II[4]^2 + 
           7*(2040794938836171 - 337254889425784*lb^2 + 22758555211536*lb^4 - 
             814636596480*lb^6 + 16621239552*lb^8 - 187774976*lb^10 + 
             946176*lb^12)*II[3]*II[5]) - 1978368*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (236614106191 - 19581750800*lb^2 + 630511648*lb^4 - 9555200*lb^6 + 
           59136*lb^8)*II[2]^4*II[6] - 68052313964544*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^12*(704*(2333 - 376*lb^2 + 16*lb^4)*
            II[2]^2*II[3] + 7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*
            II[6]) - 3427543285760*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^9*(448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*
            II[2]^3*II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 
               22960*lb^4 + 320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 
               71120*lb^4 + 960*lb^6)*II[3]*II[5]) + 
           42*(176251383 - 34681120*lb^2 + 2419424*lb^4 - 71680*lb^6 + 
             768*lb^8)*II[2]*II[6]) - 51520*(-893025 + 4228884*lb^2 - 
           2764960*lb^4 + 561792*lb^6 - 42240*lb^8 + 1024*lb^10)*II[3]*
          (7*(1036636241938767 - 120305338397800*lb^2 + 5723155068432*lb^4 - 
             144682986240*lb^6 + 2088837376*lb^8 - 16803840*lb^10 + 
             61440*lb^12)*II[5]^2 + 72*(212039218948887 - 24607851478360*
              lb^2 + 1170606458704*lb^4 - 29586034944*lb^6 + 426578176*lb^8 - 
             3414016*lb^10 + 12288*lb^12)*II[4]*II[6]) - 
         2040192*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (11166794739 - 662458480*lb^2 + 15312416*lb^4 - 167680*lb^6 + 
           768*lb^8)*II[3]^2*II[7] - 2399280300032*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^10*(1248*(-743835 + 138980*lb^2 - 
             8720*lb^4 + 192*lb^6)*II[2]*II[3]^2 + 
           4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*II[2]^2*II[4] + 
           33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 26880*lb^6 + 
             256*lb^8)*II[7]) - 128532873216*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[1]^7*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 17664*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[2]*
          (24*(-252003628148809725 + 62244720458371980*lb^2 - 
             6227294470837520*lb^4 + 333055150372800*lb^6 - 
             10504797976320*lb^8 + 200524375040*lb^10 - 2215096320*lb^12 + 
             11354112*lb^14)*II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*lb^4 + 
             64*lb^6)*(7*(-1947076124175 + 161491721468*lb^2 - 5357831776*
                lb^4 + 90231680*lb^6 - 793344*lb^8 + 3072*lb^10)*II[5]*
              II[6] + 22*(-673987839525 + 55900746324*lb^2 - 1854484000*
                lb^4 + 31204992*lb^6 - 272640*lb^8 + 1024*lb^10)*II[4]*
              II[7]) + 286*(1057360467452664375 - 261179179583360400*lb^2 + 
             26137803634310528*lb^4 - 1399945390618880*lb^6 + 
             44401337789952*lb^8 - 864239759360*lb^10 + 10209984512*lb^12 - 
             67829760*lb^14 + 196608*lb^16)*II[3]*II[8]) - 
         16066609152*(9 - 40*lb^2 + 16*lb^4)*II[1]^8*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         275652608*(9 - 40*lb^2 + 16*lb^4)*II[1]^5*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 22080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 
           256*lb^8)*II[2]^2*(128*(5510216950454673 - 910912481616552*lb^2 + 
             61620594019120*lb^4 - 2220690251520*lb^6 + 45988734720*lb^8 - 
             534833152*lb^10 + 2838528*lb^12)*II[3]^2*II[4] + 
           143*(-25386484535015175 + 4196940918659892*lb^2 - 
             284047883884976*lb^4 + 10265457442368*lb^6 - 215279854848*lb^8 + 
             2635455488*lb^10 - 17534976*lb^12 + 49152*lb^14)*II[9]) - 
         413478912*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^6*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         1813504*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^3*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) + 
         2266880*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^4*(-233472*(-744452678125 + 171229619380*lb^2 - 
             15325120800*lb^4 + 685079168*lb^6 - 15806720*lb^8 + 
             156672*lb^10)*II[2]^3*II[3]^2 - 389120*(-7 + 2*lb)*(7 + 2*lb)*
            (5425897147 - 804436304*lb^2 + 45650592*lb^4 - 1208576*lb^6 + 
             13056*lb^8)*II[2]^4*II[4] - 72960*(-7 + 2*lb)*(7 + 2*lb)*
            (-200937367953 + 29897734692*lb^2 - 1748059040*lb^4 + 
             51300480*lb^6 - 779520*lb^8 + 5120*lb^10)*II[3]*II[4]^2 - 
           25536*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (7717746271 - 767152560*lb^2 + 29220000*lb^4 - 520960*lb^6 + 
             3840*lb^8)*II[3]^2*II[5] - 170240*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(2756270497 - 273679520*lb^2 + 
             10299168*lb^4 - 179200*lb^6 + 1280*lb^8)*II[2]*II[4]*II[5] - 
           306432*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(-14495759 + 960004*lb^2 - 22352*lb^4 + 192*lb^6)*
            II[2]*II[3]*II[6] - 561792*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (32989 - 1400*lb^2 + 16*lb^4)*II[2]^2*II[7] - 2431*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*II[10]) + 
         1472*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]*(-67584*(1986762852420771 - 483085480613480*lb^2 + 
             47067697200464*lb^4 - 2404229186304*lb^6 + 69714812160*lb^8 - 
             1123608576*lb^10 + 8171520*lb^12)*II[2]^4*II[3]^2 - 
           450560*(-7 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 467585923748*
              lb^2 - 30320599200*lb^4 + 1008873600*lb^6 - 17718528*lb^8 + 
             136192*lb^10)*II[2]^5*II[4] - 63360*(-7 + 2*lb)*(7 + 2*lb)*
            (200195343457965 - 32393359813080*lb^2 + 2135232115376*lb^4 - 
             74679477504*lb^6 + 1496199936*lb^8 - 16799744*lb^10 + 
             86016*lb^12)*II[3]^3*II[4] - 211200*(-7 + 2*lb)*(7 + 2*lb)*
            (214491988064241 - 34693343884584*lb^2 + 2280610471216*lb^4 - 
             79231405824*lb^6 + 1567786752*lb^8 - 17262592*lb^10 + 
             86016*lb^12)*II[2]*II[3]*II[4]^2 - 73920*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(-8238369202887 + 925666668140*lb^2 - 
             41864676960*lb^4 + 972051840*lb^6 - 11928320*lb^8 + 64512*lb^10)*
            II[2]*II[3]^2*II[5] - 49280*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(-14711163619893 + 1652025774452*lb^2 - 
             74307834912*lb^4 + 1702996608*lb^6 - 20445440*lb^8 + 
             107520*lb^10)*II[2]^2*II[4]*II[5] - 88704*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (77368936971 - 6130371584*lb^2 + 187949536*lb^4 - 2710016*lb^6 + 
             16128*lb^8)*II[2]^2*II[3]*II[6] - 378*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-18569159714025 + 
             1474066134244*lb^2 - 46399124640*lb^4 + 734439552*lb^6 - 
             6012160*lb^8 + 21504*lb^10)*II[6]^2 - 325248*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(-58691963 + 3257332*lb^2 - 63632*lb^4 + 
             448*lb^6)*II[2]^3*II[7] - 2310*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(37189031175 - 2071941488*lb^2 + 43883168*lb^4 - 
             431872*lb^6 + 1792*lb^8)*II[5]*II[7] - 17160*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-229 + 4*lb^2)*
            (108265 - 2216*lb^2 + 16*lb^4)*II[4]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(282595 - 6808*lb^2 + 48*lb^4)*II[3]*II[9] - 
           24310*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (-309 + 4*lb^2)*II[2]*II[10]) - 8096*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*II[1]^2*(131072*(82037261843597 - 
             32720992342504*lb^2 + 4983425938160*lb^4 - 384331808512*lb^6 + 
             16416332544*lb^8 - 382838784*lb^10 + 3969024*lb^12)*II[2]^7 + 
           1720320*(-3037985004538575 + 1212883812027172*lb^2 - 
             185483147702960*lb^4 + 14493701723968*lb^6 - 642613456128*lb^8 + 
             16642534400*lb^10 - 240750592*lb^12 + 1556480*lb^14)*II[2]^3*
            II[3]*II[4] + 501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11]))) - 29393*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
          (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*
          II[12]))/36893488147419103232, 
     A[25] -> (25*(-1099511627776*(-1 + 2*lb)*(1 + 2*lb)*II[1]^24 - 
         139088220913664*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^21*II[2] - 2312341672689664*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-21 + 4*lb^2)*II[1]^18*II[2]^2 - 
         65536*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (-83252618269083999 + 34131793048299012*lb^2 - 5436283686652848*
            lb^4 + 450219044537664*lb^6 - 21612862053632*lb^8 + 
           621803047936*lb^10 - 10296528896*lb^12 + 78757888*lb^14)*II[2]^8 - 
         365106579898368*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^19*II[3] - 1579411946078208*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (-115 + 12*lb^2)*II[1]^16*II[2]*II[3] - 464532925317120*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*II[1]^17*II[4] - 122880*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(35232859844449137 - 5938922642975768*lb^2 + 
           411636696418032*lb^4 - 15273771177216*lb^6 + 327094042368*lb^8 - 
           3946387456*lb^10 + 21762048*lb^12)*II[2]^4*II[3]*II[4] - 
         11520*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(-1304681240667373029 + 
           220180441522580316*lb^2 - 15389216258794000*lb^4 + 
           585013383321280*lb^6 - 13285907930880*lb^8 + 184371696640*lb^10 - 
           1492234240*lb^12 + 5652480*lb^14)*II[3]^2*II[4]^2 - 
         131617662173184*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^14*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         28672*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (-483298615970865 + 57575441399892*lb^2 - 2790043639200*lb^4 + 
           70012845696*lb^6 - 932168960*lb^8 + 5440512*lb^10)*II[2]^5*II[5] - 
         8064*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (16703730588545001 - 1994043877886360*lb^2 + 98533098069360*lb^4 - 
           2619375740160*lb^6 + 40352679680*lb^8 - 351836160*lb^10 + 
           1413120*lb^12)*II[3]^3*II[5] - 43872554057728*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^15*(64*(2407 - 680*lb^2 + 48*lb^4)*
            II[2]^3 + 7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         22684104654848*(9 - 40*lb^2 + 16*lb^4)*II[1]^12*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 15704380145664*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^13*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         1028262985728*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^10*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         4158*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-18694588685175 + 
           1171373444748*lb^2 - 29295092320*lb^4 + 370790784*lb^6 - 
           2446080*lb^8 + 7168*lb^10)*II[6]*II[7] - 654349172736*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^11*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 48199827456*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^8*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 1344*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 
           561792*lb^6 - 42240*lb^8 + 1024*lb^10)*II[2]^2*
          (35*(6628327349777991 - 790664346254040*lb^2 + 38797143881808*
              lb^4 - 1013708775680*lb^6 + 15123374336*lb^8 - 
             125409280*lb^10 + 471040*lb^12)*II[5]^2 + 12*(-121 + 4*lb^2)*
            (10*(-33614731368693 + 2898516814564*lb^2 - 100930917152*lb^4 + 
               1803195520*lb^6 - 16984320*lb^8 + 70656*lb^10)*II[4]*II[6] + 
             11*(-36200461101129 + 3121391771044*lb^2 - 108642626720*lb^4 + 
               1933586560*lb^6 - 17915136*lb^8 + 70656*lb^10)*II[3]*II[7])) - 
         6006*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(60930510741 - 2734598160*lb^2 + 46863584*lb^4 - 
           375040*lb^6 + 1280*lb^8)*II[5]*II[8] + 1536*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[2]^3*
          (-48*(-1611332981984288925 + 403221540414066620*lb^2 - 
             41045034840179600*lb^4 + 2243737538700480*lb^6 - 
             72663748396800*lb^8 + 1430339580928*lb^10 - 16355307520*lb^12 + 
             87048192*lb^14)*II[3]^3 - 143*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-370224975 + 16560468*lb^2 - 
             260560*lb^4 + 1472*lb^6)*II[8]) - 5355536384*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^9*(4096*(393367971 - 142989520*lb^2 + 
             18466208*lb^4 - 1050880*lb^6 + 23296*lb^8)*II[2]^5 + 
           7680*(-14571114075 + 5319926252*lb^2 - 701568480*lb^4 + 
             43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*II[2]*II[3]*II[4] + 
           22400*(-3237810975 + 1181186556*lb^2 - 155221088*lb^4 + 
             9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*II[2]^2*II[5] + 
           3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*lb^2 + 8415904*lb^4 - 
               285440*lb^6 + 3840*lb^8)*II[3]^3 + 143*(-18261468225 + 
               3753090324*lb^2 - 284574880*lb^4 + 10023552*lb^6 - 165120*
                lb^8 + 1024*lb^10)*II[8])) - 137826304*(9 - 40*lb^2 + 
           16*lb^4)*II[1]^6*(16384*(-26886699679 + 10326941804*lb^2 - 
             1474970272*lb^4 + 101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*
            II[2]^6 + 11520*(7965945717975 - 3065593444376*lb^2 + 
             441669783120*lb^4 - 31435901184*lb^6 + 1202434304*lb^8 - 
             24238080*lb^10 + 208896*lb^12)*II[2]^2*II[3]*II[4] + 
           4480*(8850749243175 - 3404768226008*lb^2 + 489721849936*lb^4 - 
             34680783104*lb^6 + 1309786368*lb^8 - 25663488*lb^10 + 
             208896*lb^12)*II[2]^3*II[5] + 7*(-99225 + 28876*lb^2 - 
             2480*lb^4 + 64*lb^6)*(35*(3670308261 - 345644240*lb^2 + 12179424*
                lb^4 - 195840*lb^6 + 1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*
              (10*(-6204501 + 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*
                II[6] + 11*(-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*
                II[3]*II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 6435*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (-223234101 + 6929084*lb^2 - 75760*lb^4 + 320*lb^6)*II[4]*II[9] - 
         177205248*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^7*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         1360128*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^4*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) - 
         7293*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
          (683469 - 13640*lb^2 + 80*lb^4)*II[3]*II[10] + 
         2208*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^2*(-67584*(1986762852420771 - 483085480613480*
              lb^2 + 47067697200464*lb^4 - 2404229186304*lb^6 + 
             69714812160*lb^8 - 1123608576*lb^10 + 8171520*lb^12)*II[2]^4*
            II[3]^2 - 450560*(-7 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 
             467585923748*lb^2 - 30320599200*lb^4 + 1008873600*lb^6 - 
             17718528*lb^8 + 136192*lb^10)*II[2]^5*II[4] - 
           63360*(-7 + 2*lb)*(7 + 2*lb)*(200195343457965 - 32393359813080*
              lb^2 + 2135232115376*lb^4 - 74679477504*lb^6 + 
             1496199936*lb^8 - 16799744*lb^10 + 86016*lb^12)*II[3]^3*II[4] - 
           211200*(-7 + 2*lb)*(7 + 2*lb)*(214491988064241 - 
             34693343884584*lb^2 + 2280610471216*lb^4 - 79231405824*lb^6 + 
             1567786752*lb^8 - 17262592*lb^10 + 86016*lb^12)*II[2]*II[3]*
            II[4]^2 - 73920*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-8238369202887 + 925666668140*lb^2 - 41864676960*lb^4 + 
             972051840*lb^6 - 11928320*lb^8 + 64512*lb^10)*II[2]*II[3]^2*
            II[5] - 49280*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-14711163619893 + 1652025774452*lb^2 - 74307834912*lb^4 + 
             1702996608*lb^6 - 20445440*lb^8 + 107520*lb^10)*II[2]^2*II[4]*
            II[5] - 88704*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(77368936971 - 6130371584*lb^2 + 
             187949536*lb^4 - 2710016*lb^6 + 16128*lb^8)*II[2]^2*II[3]*
            II[6] - 378*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-18569159714025 + 1474066134244*lb^2 - 
             46399124640*lb^4 + 734439552*lb^6 - 6012160*lb^8 + 21504*lb^10)*
            II[6]^2 - 325248*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-58691963 + 3257332*lb^2 - 63632*lb^4 + 448*lb^6)*II[2]^3*
            II[7] - 2310*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(37189031175 - 
             2071941488*lb^2 + 43883168*lb^4 - 431872*lb^6 + 1792*lb^8)*II[5]*
            II[7] - 17160*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-229 + 4*lb^2)*(108265 - 2216*lb^2 + 16*lb^4)*II[4]*
            II[8] - 6435*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(282595 - 6808*lb^2 + 
             48*lb^4)*II[3]*II[9] - 24310*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(-309 + 4*lb^2)*II[2]*II[10]) - 
         1360128*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^5*
          (233472*(-744452678125 + 171229619380*lb^2 - 15325120800*lb^4 + 
             685079168*lb^6 - 15806720*lb^8 + 156672*lb^10)*II[2]^3*II[3]^2 + 
           389120*(-265868960203 + 61120967484*lb^2 - 5454624224*lb^4 + 
             241822592*lb^6 - 5474048*lb^8 + 52224*lb^10)*II[2]^4*II[4] + 
           34048*(3969 - 520*lb^2 + 16*lb^4)*II[2]*
            (5*(2756270497 - 273679520*lb^2 + 10299168*lb^4 - 179200*lb^6 + 
               1280*lb^8)*II[4]*II[5] + 9*(1753986839 - 174143520*lb^2 + 
               6544608*lb^4 - 112640*lb^6 + 768*lb^8)*II[3]*II[6]) + 
           561792*(2677455890109 - 616297460680*lb^2 + 55418492528*lb^4 - 
             2521987840*lb^6 + 61979392*lb^8 - 788480*lb^10 + 4096*lb^12)*
            II[2]^2*II[7] + (-49 + 4*lb^2)*(72960*(-200937367953 + 
               29897734692*lb^2 - 1748059040*lb^4 + 51300480*lb^6 - 779520*
                lb^8 + 5120*lb^10)*II[3]*II[4]^2 + 25536*(-625137447951 + 
               93010342444*lb^2 - 5435430240*lb^4 + 159077760*lb^6 - 2394880*
                lb^8 + 15360*lb^10)*II[3]^2*II[5] + 2431*(38881647315225 - 
               5785905888504*lb^2 + 338694029296*lb^4 - 10018676992*lb^6 + 
               158500608*lb^8 - 1275904*lb^10 + 4096*lb^12)*II[10])) + 
         (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]*
          (-25600*(-465952897851724971 + 78614370887838804*lb^2 - 
             5484821959054704*lb^4 + 207588275983936*lb^6 - 
             4675919560960*lb^8 + 64051706880*lb^10 - 509071360*lb^12 + 
             1884160*lb^14)*II[4]^3 - 53760*(-9 + 2*lb)*(9 + 2*lb)*
            (17896673956502997 - 2135657784761480*lb^2 + 105175904704752*
              lb^4 - 2774186484480*lb^6 + 42163970816*lb^8 - 
             360499200*lb^10 + 1413120*lb^12)*II[3]*II[4]*II[5] - 
           145152*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-31374068547753 + 2706720870308*lb^2 - 94856978592*lb^4 + 
             1719455872*lb^6 - 16563456*lb^8 + 70656*lb^10)*II[3]^2*II[6] - 
           46189*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (-369 + 4*lb^2)*II[11]) - 8096*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*II[1]^3*(131072*(82037261843597 - 32720992342504*lb^2 + 
             4983425938160*lb^4 - 384331808512*lb^6 + 16416332544*lb^8 - 
             382838784*lb^10 + 3969024*lb^12)*II[2]^7 + 
           1720320*(-3037985004538575 + 1212883812027172*lb^2 - 
             185483147702960*lb^4 + 14493701723968*lb^6 - 642613456128*lb^8 + 
             16642534400*lb^10 - 240750592*lb^12 + 1556480*lb^14)*II[2]^3*
            II[3]*II[4] + 501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11]))) + 3*II[1]*(-6029312*(-5 + 2*lb)*(-3 + 2*lb)*
            (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(1215212307440387 - 
             299788339282328*lb^2 + 29792996019984*lb^4 - 1561962713344*
              lb^6 + 46812493056*lb^8 - 785635328*lb^10 + 5992448*lb^12)*
            II[2]^6*II[3] - 1030400*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(333204689715201 - 38670430868392*lb^2 + 
             1840104258096*lb^4 - 46592384768*lb^6 + 676050688*lb^8 - 
             5498880*lb^10 + 20480*lb^12)*II[4]^2*II[5] - 
           942080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^3*(10*(655970212799613 - 108405304288312*lb^2 + 
               7316525877808*lb^4 - 262111244544*lb^6 + 5364364032*lb^8 - 
               61159424*lb^10 + 315392*lb^12)*II[4]^2 + 
             7*(2040794938836171 - 337254889425784*lb^2 + 22758555211536*
                lb^4 - 814636596480*lb^6 + 16621239552*lb^8 - 187774976*
                lb^10 + 946176*lb^12)*II[3]*II[5]) - 1978368*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
            (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(236614106191 - 19581750800*lb^2 + 630511648*lb^4 - 
             9555200*lb^6 + 59136*lb^8)*II[2]^4*II[6] - 
           51520*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
             42240*lb^8 + 1024*lb^10)*II[3]*(7*(1036636241938767 - 
               120305338397800*lb^2 + 5723155068432*lb^4 - 144682986240*
                lb^6 + 2088837376*lb^8 - 16803840*lb^10 + 61440*lb^12)*
              II[5]^2 + 72*(212039218948887 - 24607851478360*lb^2 + 
               1170606458704*lb^4 - 29586034944*lb^6 + 426578176*lb^8 - 
               3414016*lb^10 + 12288*lb^12)*II[4]*II[6]) - 
           2040192*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (11166794739 - 662458480*lb^2 + 15312416*lb^4 - 167680*lb^6 + 
             768*lb^8)*II[3]^2*II[7] - 17664*(-225 + 1036*lb^2 - 560*lb^4 + 
             64*lb^6)*II[2]*(24*(-252003628148809725 + 62244720458371980*
                lb^2 - 6227294470837520*lb^4 + 333055150372800*lb^6 - 
               10504797976320*lb^8 + 200524375040*lb^10 - 2215096320*lb^12 + 
               11354112*lb^14)*II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*
                lb^4 + 64*lb^6)*(7*(-1947076124175 + 161491721468*lb^2 - 
                 5357831776*lb^4 + 90231680*lb^6 - 793344*lb^8 + 3072*lb^10)*
                II[5]*II[6] + 22*(-673987839525 + 55900746324*lb^2 - 
                 1854484000*lb^4 + 31204992*lb^6 - 272640*lb^8 + 1024*lb^10)*
                II[4]*II[7]) + 286*(1057360467452664375 - 261179179583360400*
                lb^2 + 26137803634310528*lb^4 - 1399945390618880*lb^6 + 
               44401337789952*lb^8 - 864239759360*lb^10 + 10209984512*lb^12 - 
               67829760*lb^14 + 196608*lb^16)*II[3]*II[8]) - 
           22080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^2*(128*(5510216950454673 - 910912481616552*lb^2 + 
               61620594019120*lb^4 - 2220690251520*lb^6 + 45988734720*lb^8 - 
               534833152*lb^10 + 2838528*lb^12)*II[3]^2*II[4] + 
             143*(-25386484535015175 + 4196940918659892*lb^2 - 
               284047883884976*lb^4 + 10265457442368*lb^6 - 215279854848*
                lb^8 + 2635455488*lb^10 - 17534976*lb^12 + 49152*lb^14)*
              II[9]) - 29393*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
            (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*II[12])))/73786976294838206464, 
     A[26] -> (13*(-70368744177664*(-1 + 2*lb)*(1 + 2*lb)*II[1]^25 - 
         10115506975539200*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^22*II[2] - 194723509279129600*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-21 + 4*lb^2)*II[1]^19*II[2]^2 - 
         29208526391869440*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^20*II[3] - 148650536101478400*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-115 + 12*lb^2)*II[1]^17*II[2]*II[3] - 
         3932160*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-4031375050189655715 + 1020956672621036820*lb^2 - 
           105612722812078320*lb^4 + 5894363574313536*lb^6 - 
           195869570607360*lb^8 + 3976553479168*lb^10 - 47130234880*lb^12 + 
           261144576*lb^14)*II[2]^5*II[3]^2 - 110592*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
          (139330911393398290347 - 35315164049141664480*lb^2 + 
           3669024057154778432*lb^4 - 207297129796866560*lb^6 + 
           7090954837025280*lb^8 - 153553865154560*lb^10 + 
           2108888268800*lb^12 - 17334927360*lb^14 + 67829760*lb^16)*
          II[3]^5 - 41291815583744000*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^18*
          II[4] - 13107200*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9794310923225335 - 
           1680505566999864*lb^2 + 119151807558096*lb^4 - 
           4547261449472*lb^6 + 100714422528*lb^8 - 1262680064*lb^10 + 
           7254016*lb^12)*II[2]^6*II[4] - 14039217298472960*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^15*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         1960000*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (-163754468046199125 + 20052853905009164*lb^2 - 1026041519901072*
            lb^4 + 28705415560128*lb^6 - 480717922048*lb^8 + 
           4916978688*lb^10 - 29306880*lb^12 + 81920*lb^14)*II[4]*II[5]^2 - 
         4387255405772800*(9 - 40*lb^2 + 16*lb^4)*II[1]^16*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         2791889803673600*(9 - 40*lb^2 + 16*lb^4)*II[1]^13*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 2016000*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (1384100458301025 - 123736981161384*lb^2 + 4581789072944*lb^4 - 
           91132772096*lb^6 + 1047795456*lb^8 - 6809600*lb^10 + 20480*lb^12)*
          II[4]^2*II[6] - 1794786302361600*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[1]^14*(704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         149565525196800*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^11*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         5734400*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
           42240*lb^8 + 1024*lb^10)*II[2]^3*
          (5*(4975037073509707 - 608597047323240*lb^2 + 30847845037776*lb^4 - 
             840005845760*lb^6 + 13198570752*lb^8 - 116582400*lb^10 + 
             471040*lb^12)*II[4]*II[5] + 9*(3165931375144109 - 
             387282874816440*lb^2 + 19626575676336*lb^4 - 533825030400*lb^6 + 
             8349299456*lb^8 - 72693760*lb^10 + 282624*lb^12)*II[3]*II[6]) - 
         47308800*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (59545923823 - 3903864880*lb^2 + 99845664*lb^4 - 1201920*lb^6 + 
           5888*lb^8)*II[2]^4*II[7] - 87246556364800*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^12*(1248*(-743835 + 138980*lb^2 - 
             8720*lb^4 + 192*lb^6)*II[2]*II[3]^2 + 
           4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*II[2]^2*II[4] + 
           33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 26880*lb^6 + 
             256*lb^8)*II[7]) - 8568858214400*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[1]^9*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 201600*(108056025 - 515267064*lb^2 + 351475696*lb^4 - 
           79036672*lb^6 + 7358208*lb^8 - 292864*lb^10 + 4096*lb^12)*II[3]*
          (7*(4306088857541175 - 384952709224328*lb^2 + 14250466490128*lb^4 - 
             282908643072*lb^6 + 3234113792*lb^8 - 20776960*lb^10 + 
             61440*lb^12)*II[5]*II[6] + 22*(1490569167019725 - 
             133252610472216*lb^2 + 4932690366896*lb^4 - 97896721664*lb^6 + 
             1116943104*lb^8 - 7116800*lb^10 + 20480*lb^12)*II[4]*II[7]) - 
         823680*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(128052354383 - 6139981040*lb^2 + 115263904*lb^4 - 
           1027840*lb^6 + 3840*lb^8)*II[3]^2*II[8] - 856885821440*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^10*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         31503155200*(9 - 40*lb^2 + 16*lb^4)*II[1]^7*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) + 4800*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]*
          (-1536*(-1015522672287173301 + 174458438623966044*lb^2 - 
             12475983268894480*lb^4 + 488079047997120*lb^6 - 
             11480579116800*lb^8 + 166140236800*lb^10 - 1411952640*lb^12 + 
             5652480*lb^14)*II[3]^3*II[4] - 126*(-11 + 2*lb)*(-9 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(6850534583232225 - 612147851641576*lb^2 + 
             22542718915376*lb^4 - 441830999808*lb^6 + 4933105408*lb^8 - 
             30550016*lb^10 + 86016*lb^12)*II[6]^2 - 770*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-13719777881175 + 901238656652*lb^2 - 23815671392*lb^4 + 
             321130880*lb^6 - 2274048*lb^8 + 7168*lb^10)*II[5]*II[7] - 
           1144*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(45732591161 - 
             2191096640*lb^2 + 40427424*lb^4 - 350720*lb^6 + 1280*lb^8)*II[4]*
            II[8] - 429*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(-521275007 + 17759028*lb^2 - 214480*lb^4 + 960*lb^6)*
            II[3]*II[9]) - 35441049600*(-225 + 1036*lb^2 - 560*lb^4 + 
           64*lb^6)*II[1]^8*(278528*(379037887 - 82794368*lb^2 + 
             6768928*lb^4 - 253952*lb^6 + 3840*lb^8)*II[2]^4*II[3] + 
           10880*(-49 + 4*lb^2)*II[2]*(10*(163702341 - 22510784*lb^2 + 
               1157408*lb^4 - 27136*lb^6 + 256*lb^8)*II[4]^2 + 
             7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 83712*lb^6 + 768*
                lb^8)*II[3]*II[5]) + 45696*(-28357262703 + 6208674172*lb^2 - 
             515483744*lb^4 + 20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*
            II[2]^2*II[6] + 5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*
                lb^2 + 3277088*lb^4 - 78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         435240960*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^5*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) + 
         8000*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]^2*
          (-7680*(-217610110065114477 + 37375264027882476*lb^2 - 
             2668792957865104*lb^4 + 104013227984832*lb^6 - 
             2428681737984*lb^8 + 34715567104*lb^10 - 289615872*lb^12 + 
             1130496*lb^14)*II[3]*II[4]^2 - 8064*(-9 + 2*lb)*(9 + 2*lb)*
            (2786045203071713 - 340925450432040*lb^2 + 17329331587632*lb^4 - 
             475219193600*lb^6 + 7565317888*lb^8 - 68184064*lb^10 + 
             282624*lb^12)*II[3]^2*II[5] - 2431*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (113997 - 2616*lb^2 + 16*lb^4)*II[10]) + 1177600*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^3*
          (-67584*(1986762852420771 - 483085480613480*lb^2 + 
             47067697200464*lb^4 - 2404229186304*lb^6 + 69714812160*lb^8 - 
             1123608576*lb^10 + 8171520*lb^12)*II[2]^4*II[3]^2 - 
           450560*(-7 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 467585923748*
              lb^2 - 30320599200*lb^4 + 1008873600*lb^6 - 17718528*lb^8 + 
             136192*lb^10)*II[2]^5*II[4] - 63360*(-7 + 2*lb)*(7 + 2*lb)*
            (200195343457965 - 32393359813080*lb^2 + 2135232115376*lb^4 - 
             74679477504*lb^6 + 1496199936*lb^8 - 16799744*lb^10 + 
             86016*lb^12)*II[3]^3*II[4] - 211200*(-7 + 2*lb)*(7 + 2*lb)*
            (214491988064241 - 34693343884584*lb^2 + 2280610471216*lb^4 - 
             79231405824*lb^6 + 1567786752*lb^8 - 17262592*lb^10 + 
             86016*lb^12)*II[2]*II[3]*II[4]^2 - 73920*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(-8238369202887 + 925666668140*lb^2 - 
             41864676960*lb^4 + 972051840*lb^6 - 11928320*lb^8 + 64512*lb^10)*
            II[2]*II[3]^2*II[5] - 49280*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(-14711163619893 + 1652025774452*lb^2 - 
             74307834912*lb^4 + 1702996608*lb^6 - 20445440*lb^8 + 
             107520*lb^10)*II[2]^2*II[4]*II[5] - 88704*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (77368936971 - 6130371584*lb^2 + 187949536*lb^4 - 2710016*lb^6 + 
             16128*lb^8)*II[2]^2*II[3]*II[6] - 378*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-18569159714025 + 
             1474066134244*lb^2 - 46399124640*lb^4 + 734439552*lb^6 - 
             6012160*lb^8 + 21504*lb^10)*II[6]^2 - 325248*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(-58691963 + 3257332*lb^2 - 63632*lb^4 + 
             448*lb^6)*II[2]^3*II[7] - 2310*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(37189031175 - 2071941488*lb^2 + 43883168*lb^4 - 
             431872*lb^6 + 1792*lb^8)*II[5]*II[7] - 17160*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-229 + 4*lb^2)*
            (108265 - 2216*lb^2 + 16*lb^4)*II[4]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(282595 - 6808*lb^2 + 48*lb^4)*II[3]*II[9] - 
           24310*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (-309 + 4*lb^2)*II[2]*II[10]) - 362700800*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^6*(233472*(-744452678125 + 
             171229619380*lb^2 - 15325120800*lb^4 + 685079168*lb^6 - 
             15806720*lb^8 + 156672*lb^10)*II[2]^3*II[3]^2 + 
           389120*(-265868960203 + 61120967484*lb^2 - 5454624224*lb^4 + 
             241822592*lb^6 - 5474048*lb^8 + 52224*lb^10)*II[2]^4*II[4] + 
           34048*(3969 - 520*lb^2 + 16*lb^4)*II[2]*
            (5*(2756270497 - 273679520*lb^2 + 10299168*lb^4 - 179200*lb^6 + 
               1280*lb^8)*II[4]*II[5] + 9*(1753986839 - 174143520*lb^2 + 
               6544608*lb^4 - 112640*lb^6 + 768*lb^8)*II[3]*II[6]) + 
           561792*(2677455890109 - 616297460680*lb^2 + 55418492528*lb^4 - 
             2521987840*lb^6 + 61979392*lb^8 - 788480*lb^10 + 4096*lb^12)*
            II[2]^2*II[7] + (-49 + 4*lb^2)*(72960*(-200937367953 + 
               29897734692*lb^2 - 1748059040*lb^4 + 51300480*lb^6 - 779520*
                lb^8 + 5120*lb^10)*II[3]*II[4]^2 + 25536*(-625137447951 + 
               93010342444*lb^2 - 5435430240*lb^4 + 159077760*lb^6 - 2394880*
                lb^8 + 15360*lb^10)*II[3]^2*II[5] + 2431*(38881647315225 - 
               5785905888504*lb^2 + 338694029296*lb^4 - 10018676992*lb^6 + 
               158500608*lb^8 - 1275904*lb^10 + 4096*lb^12)*II[10])) + 
         1600*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]*
          (-65536*(-83252618269083999 + 34131793048299012*lb^2 - 
             5436283686652848*lb^4 + 450219044537664*lb^6 - 
             21612862053632*lb^8 + 621803047936*lb^10 - 10296528896*lb^12 + 
             78757888*lb^14)*II[2]^8 - 73728*(-5 + 2*lb)*(5 + 2*lb)*
            (-1611332981984288925 + 403221540414066620*lb^2 - 
             41045034840179600*lb^4 + 2243737538700480*lb^6 - 
             72663748396800*lb^8 + 1430339580928*lb^10 - 16355307520*lb^12 + 
             87048192*lb^14)*II[2]^3*II[3]^3 - 122880*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(35232859844449137 - 5938922642975768*
              lb^2 + 411636696418032*lb^4 - 15273771177216*lb^6 + 
             327094042368*lb^8 - 3946387456*lb^10 + 21762048*lb^12)*II[2]^4*
            II[3]*II[4] - 11520*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (-1304681240667373029 + 220180441522580316*lb^2 - 
             15389216258794000*lb^4 + 585013383321280*lb^6 - 
             13285907930880*lb^8 + 184371696640*lb^10 - 1492234240*lb^12 + 
             5652480*lb^14)*II[3]^2*II[4]^2 - 25600*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(-465952897851724971 + 78614370887838804*
              lb^2 - 5484821959054704*lb^4 + 207588275983936*lb^6 - 
             4675919560960*lb^8 + 64051706880*lb^10 - 509071360*lb^12 + 
             1884160*lb^14)*II[2]*II[4]^3 - 28672*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-483298615970865 + 
             57575441399892*lb^2 - 2790043639200*lb^4 + 70012845696*lb^6 - 
             932168960*lb^8 + 5440512*lb^10)*II[2]^5*II[5] - 
           8064*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(16703730588545001 - 1994043877886360*lb^2 + 
             98533098069360*lb^4 - 2619375740160*lb^6 + 40352679680*lb^8 - 
             351836160*lb^10 + 1413120*lb^12)*II[3]^3*II[5] - 
           53760*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(17896673956502997 - 2135657784761480*lb^2 + 
             105175904704752*lb^4 - 2774186484480*lb^6 + 42163970816*lb^8 - 
             360499200*lb^10 + 1413120*lb^12)*II[2]*II[3]*II[4]*II[5] - 
           47040*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(6628327349777991 - 790664346254040*lb^2 + 
             38797143881808*lb^4 - 1013708775680*lb^6 + 15123374336*lb^8 - 
             125409280*lb^10 + 471040*lb^12)*II[2]^2*II[5]^2 - 
           145152*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-31374068547753 + 
             2706720870308*lb^2 - 94856978592*lb^4 + 1719455872*lb^6 - 
             16563456*lb^8 + 70656*lb^10)*II[2]*II[3]^2*II[6] - 
           161280*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-33614731368693 + 
             2898516814564*lb^2 - 100930917152*lb^4 + 1803195520*lb^6 - 
             16984320*lb^8 + 70656*lb^10)*II[2]^2*II[4]*II[6] - 
           177408*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(214203911841 - 13399858720*lb^2 + 325699360*lb^4 - 
             3732480*lb^6 + 17664*lb^8)*II[2]^2*II[3]*II[7] - 
           4158*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-18694588685175 + 1171373444748*lb^2 - 29295092320*lb^4 + 
             370790784*lb^6 - 2446080*lb^8 + 7168*lb^10)*II[6]*II[7] - 
           219648*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-370224975 + 16560468*lb^2 - 
             260560*lb^4 + 1472*lb^6)*II[2]^3*II[8] - 6006*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(60930510741 - 2734598160*lb^2 + 46863584*lb^4 - 
             375040*lb^6 + 1280*lb^8)*II[5]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(-223234101 + 6929084*lb^2 - 
             75760*lb^4 + 320*lb^6)*II[4]*II[9] - 7293*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (683469 - 13640*lb^2 + 80*lb^4)*II[3]*II[10] - 
           46189*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(-369 + 4*lb^2)*
            II[2]*II[11]) - 3238400*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*II[1]^4*(131072*(82037261843597 - 32720992342504*lb^2 + 
             4983425938160*lb^4 - 384331808512*lb^6 + 16416332544*lb^8 - 
             382838784*lb^10 + 3969024*lb^12)*II[2]^7 + 
           1720320*(-3037985004538575 + 1212883812027172*lb^2 - 
             185483147702960*lb^4 + 14493701723968*lb^6 - 642613456128*lb^8 + 
             16642534400*lb^10 - 240750592*lb^12 + 1556480*lb^14)*II[2]^3*
            II[3]*II[4] + 501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11]))) + 2400*II[1]^2*(-6029312*(-5 + 2*lb)*(-3 + 2*lb)*
            (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(1215212307440387 - 
             299788339282328*lb^2 + 29792996019984*lb^4 - 1561962713344*
              lb^6 + 46812493056*lb^8 - 785635328*lb^10 + 5992448*lb^12)*
            II[2]^6*II[3] - 1030400*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(333204689715201 - 38670430868392*lb^2 + 
             1840104258096*lb^4 - 46592384768*lb^6 + 676050688*lb^8 - 
             5498880*lb^10 + 20480*lb^12)*II[4]^2*II[5] - 
           942080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^3*(10*(655970212799613 - 108405304288312*lb^2 + 
               7316525877808*lb^4 - 262111244544*lb^6 + 5364364032*lb^8 - 
               61159424*lb^10 + 315392*lb^12)*II[4]^2 + 
             7*(2040794938836171 - 337254889425784*lb^2 + 22758555211536*
                lb^4 - 814636596480*lb^6 + 16621239552*lb^8 - 187774976*
                lb^10 + 946176*lb^12)*II[3]*II[5]) - 1978368*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
            (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(236614106191 - 19581750800*lb^2 + 630511648*lb^4 - 
             9555200*lb^6 + 59136*lb^8)*II[2]^4*II[6] - 
           51520*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
             42240*lb^8 + 1024*lb^10)*II[3]*(7*(1036636241938767 - 
               120305338397800*lb^2 + 5723155068432*lb^4 - 144682986240*
                lb^6 + 2088837376*lb^8 - 16803840*lb^10 + 61440*lb^12)*
              II[5]^2 + 72*(212039218948887 - 24607851478360*lb^2 + 
               1170606458704*lb^4 - 29586034944*lb^6 + 426578176*lb^8 - 
               3414016*lb^10 + 12288*lb^12)*II[4]*II[6]) - 
           2040192*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (11166794739 - 662458480*lb^2 + 15312416*lb^4 - 167680*lb^6 + 
             768*lb^8)*II[3]^2*II[7] - 17664*(-225 + 1036*lb^2 - 560*lb^4 + 
             64*lb^6)*II[2]*(24*(-252003628148809725 + 62244720458371980*
                lb^2 - 6227294470837520*lb^4 + 333055150372800*lb^6 - 
               10504797976320*lb^8 + 200524375040*lb^10 - 2215096320*lb^12 + 
               11354112*lb^14)*II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*
                lb^4 + 64*lb^6)*(7*(-1947076124175 + 161491721468*lb^2 - 
                 5357831776*lb^4 + 90231680*lb^6 - 793344*lb^8 + 3072*lb^10)*
                II[5]*II[6] + 22*(-673987839525 + 55900746324*lb^2 - 
                 1854484000*lb^4 + 31204992*lb^6 - 272640*lb^8 + 1024*lb^10)*
                II[4]*II[7]) + 286*(1057360467452664375 - 261179179583360400*
                lb^2 + 26137803634310528*lb^4 - 1399945390618880*lb^6 + 
               44401337789952*lb^8 - 864239759360*lb^10 + 10209984512*lb^12 - 
               67829760*lb^14 + 196608*lb^16)*II[3]*II[8]) - 
           22080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^2*(128*(5510216950454673 - 910912481616552*lb^2 + 
               61620594019120*lb^4 - 2220690251520*lb^6 + 45988734720*lb^8 - 
               534833152*lb^10 + 2838528*lb^12)*II[3]^2*II[4] + 
             143*(-25386484535015175 + 4196940918659892*lb^2 - 
               284047883884976*lb^4 + 10265457442368*lb^6 - 215279854848*
                lb^8 + 2635455488*lb^10 - 17534976*lb^12 + 49152*lb^14)*
              II[9]) - 29393*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
            (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*II[12]) - 52003*(-25 + 2*lb)*(-23 + 2*lb)*
          (-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
          (21 + 2*lb)*(23 + 2*lb)*(25 + 2*lb)*II[13]))/
       4722366482869645213696, A[27] -> 
      (27*(-35184372088832*(-1 + 2*lb)*(1 + 2*lb)*II[1]^26 - 
         5717460464435200*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^23*II[2] - 126570281031434240*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-21 + 4*lb^2)*II[1]^20*II[2]^2 - 
         18081468718776320*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^21*II[3] - 107358720517734400*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-115 + 12*lb^2)*II[1]^18*II[2]*II[3] - 
         6815744*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-800438092719557327 + 204957350117076596*lb^2 - 
           21521451135905328*lb^4 + 1224908192930368*lb^6 - 
           41730205924608*lb^8 + 873722387456*lb^10 - 10746662912*lb^12 + 
           62177280*lb^14)*II[2]^7*II[3] - 28252294873088000*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*II[1]^19*II[4] - 11406864055009280*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^16*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         174720*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (-8603225223339962871 + 1077974435896366340*lb^2 - 
           56851740690711600*lb^4 + 1654207633510720*lb^6 - 
           29113599837440*lb^8 + 316481670144*lb^10 - 2026639360*lb^12 + 
           6144000*lb^14)*II[3]^2*II[4]*II[5] - 3354960016179200*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^17*(64*(2407 - 680*lb^2 + 48*lb^4)*
            II[2]^3 + 7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         2592469103411200*(9 - 40*lb^2 + 16*lb^4)*II[1]^14*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 
         532480*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
          II[2]^4*(10*(-1512237331357156251 + 263945585533949284*lb^2 - 
             19228905857434224*lb^4 + 767667471900480*lb^6 - 
             18427585966336*lb^8 + 271521852416*lb^10 - 2338115584*lb^12 + 
             9420800*lb^14)*II[4]^2 + 7*(-4704736927473554517 + 
             821157209477057228*lb^2 - 59818665731480592*lb^4 + 
             2387286011992512*lb^6 - 57234631978752*lb^8 + 840232576000*
              lb^10 - 7167258624*lb^12 + 28262400*lb^14)*II[3]*II[5]) - 
         4472832*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(-109095993481093 + 10043629688660*lb^2 - 
           378814704544*lb^4 + 7432722560*lb^6 - 77484288*lb^8 + 
           353280*lb^10)*II[2]^5*II[6] - 314496*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (15082033264577379 - 1391161839426024*lb^2 + 53663033566544*lb^4 - 
           1123513963264*lb^6 + 13728406784*lb^8 - 95447040*lb^10 + 
           307200*lb^12)*II[3]^3*II[6] - 1555481462046720*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^15*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         162029318963200*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^12*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         15246*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(11233370707313175 - 
           770335337110248*lb^2 + 21768252203152*lb^4 - 327025863424*lb^6 + 
           2793912576*lb^8 - 13232128*lb^10 + 28672*lb^12)*II[7]^2 - 
         87246556364800*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^13*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 11139515678720*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^10*
          (384*(1362402633 - 289118880*lb^2 + 22719008*lb^4 - 809984*lb^6 + 
             11520*lb^8)*II[2]^2*II[3]^2 + 2560*(162182797 - 34382128*lb^2 + 
             2684768*lb^4 - 93952*lb^6 + 1280*lb^8)*II[2]^3*II[4] + 
           7*(3969 - 520*lb^2 + 16*lb^4)*(5*(-13452101 + 1100604*lb^2 - 30960*
                lb^4 + 320*lb^6)*II[4]*II[5] + 9*(-8560387 + 700196*lb^2 - 
               19600*lb^4 + 192*lb^6)*II[3]*II[6]) + 
           231*(-13067095041 + 2777889044*lb^2 - 220966048*lb^4 + 
             8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*II[7]) - 
         72072*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(-21634639864743 + 1098992901244*lb^2 - 
           22386337632*lb^4 + 231836544*lb^6 - 1258240*lb^8 + 3072*lb^10)*
          II[6]*II[8] - 4992*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[2]^2*
          (96*(580949879580762936795 - 148862239255926607440*lb^2 + 
             15689415802888297344*lb^4 - 902526904926536960*lb^6 + 
             31546716566976000*lb^8 - 700456509665280*lb^10 + 
             9894361825280*lb^12 - 83872382976*lb^14 + 339148800*lb^16)*
            II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*
            (35*(3590906103731475 - 330984171289016*lb^2 + 12662848528528*
                lb^4 - 259975189760*lb^6 + 3068589312*lb^8 - 20281344*lb^10 + 
               61440*lb^12)*II[5]*II[6] + 22*(6215029612438725 - 
               572856353620296*lb^2 + 21915895073520*lb^4 - 449836350208*
                lb^6 + 5301031680*lb^8 - 34768896*lb^10 + 102400*lb^12)*II[4]*
              II[7]) + 286*(-9750218659778133912375 + 2498440106612591812620*
              lb^2 - 263358816553854502336*lb^4 + 15158489844066258688*lb^6 - 
             530993350853620224*lb^8 + 11874745665071104*lb^10 - 
             171578371784704*lb^12 + 1564441509888*lb^14 - 8280539136*lb^16 + 
             19660800*lb^18)*II[3]*II[8]) - 1012683243520*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^11*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         51192627200*(9 - 40*lb^2 + 16*lb^4)*II[1]^8*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 15015*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (387512375343 - 14321289584*lb^2 + 202752928*lb^4 - 1345280*lb^6 + 
           3840*lb^8)*II[5]*II[9] + 4160*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]^3*
          (-1536*(-4234296675125569221 + 739195557632183084*lb^2 - 
             53920805380194960*lb^4 + 2159832430687680*lb^6 - 
             52197551681280*lb^8 + 778346660864*lb^10 - 6830043136*lb^12 + 
             28262400*lb^14)*II[3]^2*II[4] - 143*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(-2173494247 + 
             80091876*lb^2 - 1036752*lb^4 + 4800*lb^6)*II[9]) - 
         51192627200*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^9*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         943022080*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^6*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) - 
         48620*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
          (-381354201 + 9868124*lb^2 - 90160*lb^4 + 320*lb^6)*II[4]*II[10] + 
         3827200*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^4*(-67584*(1986762852420771 - 483085480613480*
              lb^2 + 47067697200464*lb^4 - 2404229186304*lb^6 + 
             69714812160*lb^8 - 1123608576*lb^10 + 8171520*lb^12)*II[2]^4*
            II[3]^2 - 450560*(-7 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 
             467585923748*lb^2 - 30320599200*lb^4 + 1008873600*lb^6 - 
             17718528*lb^8 + 136192*lb^10)*II[2]^5*II[4] - 
           63360*(-7 + 2*lb)*(7 + 2*lb)*(200195343457965 - 32393359813080*
              lb^2 + 2135232115376*lb^4 - 74679477504*lb^6 + 
             1496199936*lb^8 - 16799744*lb^10 + 86016*lb^12)*II[3]^3*II[4] - 
           211200*(-7 + 2*lb)*(7 + 2*lb)*(214491988064241 - 
             34693343884584*lb^2 + 2280610471216*lb^4 - 79231405824*lb^6 + 
             1567786752*lb^8 - 17262592*lb^10 + 86016*lb^12)*II[2]*II[3]*
            II[4]^2 - 73920*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-8238369202887 + 925666668140*lb^2 - 41864676960*lb^4 + 
             972051840*lb^6 - 11928320*lb^8 + 64512*lb^10)*II[2]*II[3]^2*
            II[5] - 49280*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-14711163619893 + 1652025774452*lb^2 - 74307834912*lb^4 + 
             1702996608*lb^6 - 20445440*lb^8 + 107520*lb^10)*II[2]^2*II[4]*
            II[5] - 88704*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(77368936971 - 6130371584*lb^2 + 
             187949536*lb^4 - 2710016*lb^6 + 16128*lb^8)*II[2]^2*II[3]*
            II[6] - 378*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-18569159714025 + 1474066134244*lb^2 - 
             46399124640*lb^4 + 734439552*lb^6 - 6012160*lb^8 + 21504*lb^10)*
            II[6]^2 - 325248*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-58691963 + 3257332*lb^2 - 63632*lb^4 + 448*lb^6)*II[2]^3*
            II[7] - 2310*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(37189031175 - 
             2071941488*lb^2 + 43883168*lb^4 - 431872*lb^6 + 1792*lb^8)*II[5]*
            II[7] - 17160*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-229 + 4*lb^2)*(108265 - 2216*lb^2 + 16*lb^4)*II[4]*
            II[8] - 6435*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(282595 - 6808*lb^2 + 
             48*lb^4)*II[3]*II[9] - 24310*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(-309 + 4*lb^2)*II[2]*II[10]) - 
         673587200*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^7*
          (233472*(-744452678125 + 171229619380*lb^2 - 15325120800*lb^4 + 
             685079168*lb^6 - 15806720*lb^8 + 156672*lb^10)*II[2]^3*II[3]^2 + 
           389120*(-265868960203 + 61120967484*lb^2 - 5454624224*lb^4 + 
             241822592*lb^6 - 5474048*lb^8 + 52224*lb^10)*II[2]^4*II[4] + 
           34048*(3969 - 520*lb^2 + 16*lb^4)*II[2]*
            (5*(2756270497 - 273679520*lb^2 + 10299168*lb^4 - 179200*lb^6 + 
               1280*lb^8)*II[4]*II[5] + 9*(1753986839 - 174143520*lb^2 + 
               6544608*lb^4 - 112640*lb^6 + 768*lb^8)*II[3]*II[6]) + 
           561792*(2677455890109 - 616297460680*lb^2 + 55418492528*lb^4 - 
             2521987840*lb^6 + 61979392*lb^8 - 788480*lb^10 + 4096*lb^12)*
            II[2]^2*II[7] + (-49 + 4*lb^2)*(72960*(-200937367953 + 
               29897734692*lb^2 - 1748059040*lb^4 + 51300480*lb^6 - 779520*
                lb^8 + 5120*lb^10)*II[3]*II[4]^2 + 25536*(-625137447951 + 
               93010342444*lb^2 - 5435430240*lb^4 + 159077760*lb^6 - 2394880*
                lb^8 + 15360*lb^10)*II[3]^2*II[5] + 2431*(38881647315225 - 
               5785905888504*lb^2 + 338694029296*lb^4 - 10018676992*lb^6 + 
               158500608*lb^8 - 1275904*lb^10 + 4096*lb^12)*II[10])) + 
         26*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[3]*
          (-6400*(223991174448627845553 - 39127411662526409040*lb^2 + 
             2866333931776933632*lb^4 - 116204548461042944*lb^6 + 
             2888541257222656*lb^8 - 45840708300800*lb^10 + 
             463817768960*lb^12 - 2819031040*lb^14 + 8192000*lb^16)*II[4]^3 - 
           3553*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (576499 - 9688*lb^2 + 48*lb^4)*II[11]) + 10400*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^2*
          (-65536*(-83252618269083999 + 34131793048299012*lb^2 - 
             5436283686652848*lb^4 + 450219044537664*lb^6 - 
             21612862053632*lb^8 + 621803047936*lb^10 - 10296528896*lb^12 + 
             78757888*lb^14)*II[2]^8 - 73728*(-5 + 2*lb)*(5 + 2*lb)*
            (-1611332981984288925 + 403221540414066620*lb^2 - 
             41045034840179600*lb^4 + 2243737538700480*lb^6 - 
             72663748396800*lb^8 + 1430339580928*lb^10 - 16355307520*lb^12 + 
             87048192*lb^14)*II[2]^3*II[3]^3 - 122880*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(35232859844449137 - 5938922642975768*
              lb^2 + 411636696418032*lb^4 - 15273771177216*lb^6 + 
             327094042368*lb^8 - 3946387456*lb^10 + 21762048*lb^12)*II[2]^4*
            II[3]*II[4] - 11520*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (-1304681240667373029 + 220180441522580316*lb^2 - 
             15389216258794000*lb^4 + 585013383321280*lb^6 - 
             13285907930880*lb^8 + 184371696640*lb^10 - 1492234240*lb^12 + 
             5652480*lb^14)*II[3]^2*II[4]^2 - 25600*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(-465952897851724971 + 78614370887838804*
              lb^2 - 5484821959054704*lb^4 + 207588275983936*lb^6 - 
             4675919560960*lb^8 + 64051706880*lb^10 - 509071360*lb^12 + 
             1884160*lb^14)*II[2]*II[4]^3 - 28672*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-483298615970865 + 
             57575441399892*lb^2 - 2790043639200*lb^4 + 70012845696*lb^6 - 
             932168960*lb^8 + 5440512*lb^10)*II[2]^5*II[5] - 
           8064*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(16703730588545001 - 1994043877886360*lb^2 + 
             98533098069360*lb^4 - 2619375740160*lb^6 + 40352679680*lb^8 - 
             351836160*lb^10 + 1413120*lb^12)*II[3]^3*II[5] - 
           53760*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(17896673956502997 - 2135657784761480*lb^2 + 
             105175904704752*lb^4 - 2774186484480*lb^6 + 42163970816*lb^8 - 
             360499200*lb^10 + 1413120*lb^12)*II[2]*II[3]*II[4]*II[5] - 
           47040*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(6628327349777991 - 790664346254040*lb^2 + 
             38797143881808*lb^4 - 1013708775680*lb^6 + 15123374336*lb^8 - 
             125409280*lb^10 + 471040*lb^12)*II[2]^2*II[5]^2 - 
           145152*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-31374068547753 + 
             2706720870308*lb^2 - 94856978592*lb^4 + 1719455872*lb^6 - 
             16563456*lb^8 + 70656*lb^10)*II[2]*II[3]^2*II[6] - 
           161280*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-33614731368693 + 
             2898516814564*lb^2 - 100930917152*lb^4 + 1803195520*lb^6 - 
             16984320*lb^8 + 70656*lb^10)*II[2]^2*II[4]*II[6] - 
           177408*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(214203911841 - 13399858720*lb^2 + 325699360*lb^4 - 
             3732480*lb^6 + 17664*lb^8)*II[2]^2*II[3]*II[7] - 
           4158*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-18694588685175 + 1171373444748*lb^2 - 29295092320*lb^4 + 
             370790784*lb^6 - 2446080*lb^8 + 7168*lb^10)*II[6]*II[7] - 
           219648*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-370224975 + 16560468*lb^2 - 
             260560*lb^4 + 1472*lb^6)*II[2]^3*II[8] - 6006*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(60930510741 - 2734598160*lb^2 + 46863584*lb^4 - 
             375040*lb^6 + 1280*lb^8)*II[5]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(-223234101 + 6929084*lb^2 - 
             75760*lb^4 + 320*lb^6)*II[4]*II[9] - 7293*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (683469 - 13640*lb^2 + 80*lb^4)*II[3]*II[10] - 
           46189*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(-369 + 4*lb^2)*
            II[2]*II[11]) - 8419840*(9 - 40*lb^2 + 16*lb^4)*II[1]^5*
          (131072*(82037261843597 - 32720992342504*lb^2 + 4983425938160*
              lb^4 - 384331808512*lb^6 + 16416332544*lb^8 - 382838784*lb^10 + 
             3969024*lb^12)*II[2]^7 + 1720320*(-3037985004538575 + 
             1212883812027172*lb^2 - 185483147702960*lb^4 + 
             14493701723968*lb^6 - 642613456128*lb^8 + 16642534400*lb^10 - 
             240750592*lb^12 + 1556480*lb^14)*II[2]^3*II[3]*II[4] + 
           501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11]))) + 10400*II[1]^3*(-6029312*(-5 + 2*lb)*(-3 + 2*lb)*
            (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(1215212307440387 - 
             299788339282328*lb^2 + 29792996019984*lb^4 - 1561962713344*
              lb^6 + 46812493056*lb^8 - 785635328*lb^10 + 5992448*lb^12)*
            II[2]^6*II[3] - 1030400*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(333204689715201 - 38670430868392*lb^2 + 
             1840104258096*lb^4 - 46592384768*lb^6 + 676050688*lb^8 - 
             5498880*lb^10 + 20480*lb^12)*II[4]^2*II[5] - 
           942080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^3*(10*(655970212799613 - 108405304288312*lb^2 + 
               7316525877808*lb^4 - 262111244544*lb^6 + 5364364032*lb^8 - 
               61159424*lb^10 + 315392*lb^12)*II[4]^2 + 
             7*(2040794938836171 - 337254889425784*lb^2 + 22758555211536*
                lb^4 - 814636596480*lb^6 + 16621239552*lb^8 - 187774976*
                lb^10 + 946176*lb^12)*II[3]*II[5]) - 1978368*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
            (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(236614106191 - 19581750800*lb^2 + 630511648*lb^4 - 
             9555200*lb^6 + 59136*lb^8)*II[2]^4*II[6] - 
           51520*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
             42240*lb^8 + 1024*lb^10)*II[3]*(7*(1036636241938767 - 
               120305338397800*lb^2 + 5723155068432*lb^4 - 144682986240*
                lb^6 + 2088837376*lb^8 - 16803840*lb^10 + 61440*lb^12)*
              II[5]^2 + 72*(212039218948887 - 24607851478360*lb^2 + 
               1170606458704*lb^4 - 29586034944*lb^6 + 426578176*lb^8 - 
               3414016*lb^10 + 12288*lb^12)*II[4]*II[6]) - 
           2040192*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (11166794739 - 662458480*lb^2 + 15312416*lb^4 - 167680*lb^6 + 
             768*lb^8)*II[3]^2*II[7] - 17664*(-225 + 1036*lb^2 - 560*lb^4 + 
             64*lb^6)*II[2]*(24*(-252003628148809725 + 62244720458371980*
                lb^2 - 6227294470837520*lb^4 + 333055150372800*lb^6 - 
               10504797976320*lb^8 + 200524375040*lb^10 - 2215096320*lb^12 + 
               11354112*lb^14)*II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*
                lb^4 + 64*lb^6)*(7*(-1947076124175 + 161491721468*lb^2 - 
                 5357831776*lb^4 + 90231680*lb^6 - 793344*lb^8 + 3072*lb^10)*
                II[5]*II[6] + 22*(-673987839525 + 55900746324*lb^2 - 
                 1854484000*lb^4 + 31204992*lb^6 - 272640*lb^8 + 1024*lb^10)*
                II[4]*II[7]) + 286*(1057360467452664375 - 261179179583360400*
                lb^2 + 26137803634310528*lb^4 - 1399945390618880*lb^6 + 
               44401337789952*lb^8 - 864239759360*lb^10 + 10209984512*lb^12 - 
               67829760*lb^14 + 196608*lb^16)*II[3]*II[8]) - 
           22080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^2*(128*(5510216950454673 - 910912481616552*lb^2 + 
               61620594019120*lb^4 - 2220690251520*lb^6 + 45988734720*lb^8 - 
               534833152*lb^10 + 2838528*lb^12)*II[3]^2*II[4] + 
             143*(-25386484535015175 + 4196940918659892*lb^2 - 
               284047883884976*lb^4 + 10265457442368*lb^6 - 215279854848*
                lb^8 + 2635455488*lb^10 - 17534976*lb^12 + 49152*lb^14)*
              II[9]) - 29393*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
            (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*II[12]) + 364*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*II[2]*(-1600*(-3072557789860116177 + 384887894639959564*
              lb^2 - 20253519528074448*lb^4 + 586245048318400*lb^6 - 
             10223875080960*lb^8 + 109645095936*lb^10 - 689827840*lb^12 + 
             2048000*lb^14)*II[4]^2*II[5] - 560*(-9559066034265781959 + 
             1197416574272957060*lb^2 - 63003200640028464*lb^4 + 
             1822455409451328*lb^6 - 31713694053632*lb^8 + 338279304192*
              lb^10 - 2105610240*lb^12 + 6144000*lb^14)*II[3]*II[5]^2 - 
           5760*(-11 + 2*lb)*(11 + 2*lb)*(16159202149427919 - 
             1489992437644504*lb^2 + 57247068160208*lb^4 - 1188031385856*
              lb^6 + 14308964608*lb^8 - 97556480*lb^10 + 307200*lb^12)*II[3]*
            II[4]*II[6] - 3168*(-13 + 2*lb)*(-11 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(-102971670844203 + 7057370772700*lb^2 - 
             197670031072*lb^4 + 2877279104*lb^6 - 22320896*lb^8 + 
             76800*lb^10)*II[3]^2*II[7] - 323*(-23 + 2*lb)*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (21 + 2*lb)*(23 + 2*lb)*(-1303 + 12*lb^2)*II[12]) + 
         13*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]*(-3932160*(-4031375050189655715 + 
             1020956672621036820*lb^2 - 105612722812078320*lb^4 + 
             5894363574313536*lb^6 - 195869570607360*lb^8 + 
             3976553479168*lb^10 - 47130234880*lb^12 + 261144576*lb^14)*
            II[2]^5*II[3]^2 - 110592*(139330911393398290347 - 
             35315164049141664480*lb^2 + 3669024057154778432*lb^4 - 
             207297129796866560*lb^6 + 7090954837025280*lb^8 - 
             153553865154560*lb^10 + 2108888268800*lb^12 - 
             17334927360*lb^14 + 67829760*lb^16)*II[3]^5 - 
           13107200*(-7 + 2*lb)*(7 + 2*lb)*(9794310923225335 - 
             1680505566999864*lb^2 + 119151807558096*lb^4 - 
             4547261449472*lb^6 + 100714422528*lb^8 - 1262680064*lb^10 + 
             7254016*lb^12)*II[2]^6*II[4] - 7372800*(-7 + 2*lb)*(7 + 2*lb)*
            (-1015522672287173301 + 174458438623966044*lb^2 - 
             12475983268894480*lb^4 + 488079047997120*lb^6 - 
             11480579116800*lb^8 + 166140236800*lb^10 - 1411952640*lb^12 + 
             5652480*lb^14)*II[2]*II[3]^3*II[4] - 61440000*(-7 + 2*lb)*
            (7 + 2*lb)*(-217610110065114477 + 37375264027882476*lb^2 - 
             2668792957865104*lb^4 + 104013227984832*lb^6 - 
             2428681737984*lb^8 + 34715567104*lb^10 - 289615872*lb^12 + 
             1130496*lb^14)*II[2]^2*II[3]*II[4]^2 - 64512000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(2786045203071713 - 
             340925450432040*lb^2 + 17329331587632*lb^4 - 475219193600*lb^6 + 
             7565317888*lb^8 - 68184064*lb^10 + 282624*lb^12)*II[2]^2*II[3]^2*
            II[5] - 28672000*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (4975037073509707 - 608597047323240*lb^2 + 30847845037776*lb^4 - 
             840005845760*lb^6 + 13198570752*lb^8 - 116582400*lb^10 + 
             471040*lb^12)*II[2]^3*II[4]*II[5] - 1960000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-163754468046199125 + 
             20052853905009164*lb^2 - 1026041519901072*lb^4 + 
             28705415560128*lb^6 - 480717922048*lb^8 + 4916978688*lb^10 - 
             29306880*lb^12 + 81920*lb^14)*II[4]*II[5]^2 - 
           51609600*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-26164722108629 + 2335735424644*lb^2 - 
             84988710560*lb^4 + 1602232960*lb^6 - 16036096*lb^8 + 
             70656*lb^10)*II[2]^3*II[3]*II[6] - 2016000*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (1384100458301025 - 123736981161384*lb^2 + 4581789072944*lb^4 - 
             91132772096*lb^6 + 1047795456*lb^8 - 6809600*lb^10 + 
             20480*lb^12)*II[4]^2*II[6] - 1411200*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(4306088857541175 - 
             384952709224328*lb^2 + 14250466490128*lb^4 - 282908643072*lb^6 + 
             3234113792*lb^8 - 20776960*lb^10 + 61440*lb^12)*II[3]*II[5]*
            II[6] - 604800*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(6850534583232225 - 612147851641576*lb^2 + 
             22542718915376*lb^4 - 441830999808*lb^6 + 4933105408*lb^8 - 
             30550016*lb^10 + 86016*lb^12)*II[2]*II[6]^2 - 
           47308800*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(59545923823 - 
             3903864880*lb^2 + 99845664*lb^4 - 1201920*lb^6 + 5888*lb^8)*
            II[2]^4*II[7] - 4435200*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-8819935899525 + 579721105764*lb^2 - 15466307360*lb^4 + 
             213204096*lb^6 - 1562880*lb^8 + 5120*lb^10)*II[3]*II[4]*II[7] - 
           3696000*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-13719777881175 + 
             901238656652*lb^2 - 23815671392*lb^4 + 321130880*lb^6 - 
             2274048*lb^8 + 7168*lb^10)*II[2]*II[5]*II[7] - 
           823680*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(128052354383 - 6139981040*lb^2 + 115263904*lb^4 - 
             1027840*lb^6 + 3840*lb^8)*II[3]^2*II[8] - 5491200*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (45732591161 - 2191096640*lb^2 + 40427424*lb^4 - 350720*lb^6 + 
             1280*lb^8)*II[2]*II[4]*II[8] - 2059200*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-521275007 + 17759028*lb^2 - 214480*lb^4 + 960*lb^6)*II[2]*II[3]*
            II[9] - 19448000*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(113997 - 2616*lb^2 + 16*lb^4)*II[2]^2*II[10] - 
           52003*(-25 + 2*lb)*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*
            (25 + 2*lb)*II[13])))/9444732965739290427392, 
     A[28] -> (7*(-1125899906842624*(-1 + 2*lb)*(1 + 2*lb)*II[1]^27 - 
         205828576719667200*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^24*II[2] - 5207462991007580160*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-21 + 4*lb^2)*II[1]^21*II[2]^2 - 
         4194304*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (216927342167598505991 - 90821340997641462304*lb^2 + 
           14952741800326536512*lb^4 - 1302332810957075968*lb^6 + 
           67508156391193088*lb^8 - 2194704879050752*lb^10 + 
           45074731188224*lb^12 - 553560702976*lb^14 + 3233218560*lb^16)*
          II[2]^9 - 710108589682851840*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^22*II[3] - 
         4881996554069606400*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(-115 + 12*lb^2)*II[1]^19*II[2]*II[3] - 
         1220499138517401600*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^20*II[4] - 
         141557760*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(-9180280539747838953 + 
           1626467377651320652*lb^2 - 120866727131805648*lb^4 + 
           4952225356536768*lb^6 - 122923690261248*lb^8 + 
           1889695032320*lb^10 - 17145655296*lb^12 + 73482240*lb^14)*II[2]^5*
          II[3]*II[4] - 12441600*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (253825106036813923203 - 45008750563427645280*lb^2 + 
           3363847047323967808*lb^4 - 139994857804962304*lb^6 + 
           3598812366475776*lb^8 - 59568717537280*lb^10 + 
           634522255360*lb^12 - 4099276800*lb^14 + 12779520*lb^16)*II[3]^4*
          II[4] - 579737090795765760*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^17*(3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         27525120*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (125928904680783097 - 16088214608075688*lb^2 + 861288740721456*
            lb^4 - 25091324630784*lb^6 + 427433094912*lb^8 - 
           4137904128*lb^10 + 18370560*lb^12)*II[2]^6*II[5] - 
         117600*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (1989616898883438578025 - 254559676442493789984*lb^2 + 
           13803637161401407424*lb^4 - 417263450232233472*lb^6 + 
           7763986997949952*lb^8 - 92301918593024*lb^10 + 
           698577567744*lb^12 - 3169976320*lb^14 + 6881280*lb^16)*II[5]^3 - 
         161038080776601600*(9 - 40*lb^2 + 16*lb^4)*II[1]^18*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         149326220356485120*(9 - 40*lb^2 + 16*lb^4)*II[1]^15*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 725760*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (-16816821746875170525 + 1595683282887064284*lb^2 - 
           63921599902417040*lb^4 + 1413514145016512*lb^6 - 
           18875298113280*lb^8 + 155219907584*lb^10 - 750202880*lb^12 + 
           1720320*lb^14)*II[4]*II[5]*II[6] - 83995998950522880*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^16*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         10768717814169600*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^13*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         5702400*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (6889002862218075 - 490616958823992*lb^2 + 14572810808080*lb^4 - 
           234041054464*lb^6 + 2185628928*lb^8 - 11597824*lb^10 + 
           28672*lb^12)*II[4]^2*II[7] - 5384358907084800*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^14*(1248*(-743835 + 138980*lb^2 - 
             8720*lb^4 + 192*lb^6)*II[2]*II[3]^2 + 
           4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*II[2]^2*II[4] + 
           33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 26880*lb^6 + 
             256*lb^8)*II[7]) - 874958322401280*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^11*(384*(1362402633 - 289118880*lb^2 + 
             22719008*lb^4 - 809984*lb^6 + 11520*lb^8)*II[2]^2*II[3]^2 + 
           2560*(162182797 - 34382128*lb^2 + 2684768*lb^4 - 93952*lb^6 + 
             1280*lb^8)*II[2]^3*II[4] + 7*(3969 - 520*lb^2 + 16*lb^4)*
            (5*(-13452101 + 1100604*lb^2 - 30960*lb^4 + 320*lb^6)*II[4]*
              II[5] + 9*(-8560387 + 700196*lb^2 - 19600*lb^4 + 192*lb^6)*
              II[3]*II[6]) + 231*(-13067095041 + 2777889044*lb^2 - 
             220966048*lb^4 + 8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*
            II[7]) - 43008*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 
           561792*lb^6 - 42240*lb^8 + 1024*lb^10)*II[2]^3*
          (35*(-103623727285751854599 + 13248489142346366036*lb^2 - 
             713947894434820272*lb^4 + 21214339420273728*lb^6 - 
             379940455318784*lb^8 + 4172220251136*lb^10 - 26695864320*lb^12 + 
             79872000*lb^14)*II[5]^2 + 36*(-121 + 4*lb^2)*
            (10*(175171586602292559 - 16605205591075624*lb^2 + 
               657955201117712*lb^4 - 14108669784832*lb^6 + 175595675904*
                lb^8 - 1234642944*lb^10 + 3993600*lb^12)*II[4]*II[6] + 
             11*(188646275631601827 - 17882302428873208*lb^2 + 
               708429039683216*lb^4 - 15170218564864*lb^6 + 187750040832*
                lb^8 - 1296611328*lb^10 + 3993600*lb^12)*II[3]*II[7])) + 
         36864*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[2]^4*(-576*(2099238002853744849489 - 
             543349060997426960800*lb^2 + 58038908478801557056*lb^4 - 
             3396089710368514560*lb^6 + 121214446606671360*lb^8 - 
             2759020235841536*lb^10 + 40102098452480*lb^12 - 
             350988140544*lb^14 + 1469644800*lb^16)*II[3]^3 - 
           143*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (5787924470263 - 308590482832*lb^2 + 6425670432*lb^4 - 
             62907648*lb^6 + 249600*lb^8)*II[8]) - 72913193533440*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^12*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         4914492211200*(9 - 40*lb^2 + 16*lb^4)*II[1]^9*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 10368*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*II[3]*
          (189*(-3567203787773262825 + 338474414985057452*lb^2 - 
             13556806936331344*lb^4 + 299451529882560*lb^6 - 
             3983717075712*lb^8 + 32462029824*lb^10 - 154169344*lb^12 + 
             344064*lb^14)*II[6]^2 + 55*(-169 + 4*lb^2)*
            (7*(21432448742905125 - 1526342473944120*lb^2 + 45325297061296*
                lb^4 - 726335811840*lb^6 + 6739692288*lb^8 - 35338240*lb^10 + 
               86016*lb^12)*II[5]*II[7] + 52*(3214867248750375 - 
               228951074966040*lb^2 + 6798603815248*lb^4 - 108912871680*
                lb^6 + 1008263424*lb^8 - 5232640*lb^10 + 12288*lb^12)*II[4]*
              II[8])) - 16679520*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (54287573715 - 2149606128*lb^2 + 33443872*lb^4 - 247552*lb^6 + 
           768*lb^8)*II[3]^2*II[9] - 4423042990080*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^10*(278528*(379037887 - 82794368*lb^2 + 
             6768928*lb^4 - 253952*lb^6 + 3840*lb^8)*II[2]^4*II[3] + 
           10880*(-49 + 4*lb^2)*II[2]*(10*(163702341 - 22510784*lb^2 + 
               1157408*lb^4 - 27136*lb^6 + 256*lb^8)*II[4]^2 + 
             7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 83712*lb^6 + 768*
                lb^8)*II[3]*II[5]) + 45696*(-28357262703 + 6208674172*lb^2 - 
             515483744*lb^4 + 20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*
            II[2]^2*II[6] + 5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*
                lb^2 + 3277088*lb^4 - 78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         116395868160*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^7*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) + 
         661340160*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^5*(-67584*(1986762852420771 - 483085480613480*
              lb^2 + 47067697200464*lb^4 - 2404229186304*lb^6 + 
             69714812160*lb^8 - 1123608576*lb^10 + 8171520*lb^12)*II[2]^4*
            II[3]^2 - 450560*(-7 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 
             467585923748*lb^2 - 30320599200*lb^4 + 1008873600*lb^6 - 
             17718528*lb^8 + 136192*lb^10)*II[2]^5*II[4] - 
           63360*(-7 + 2*lb)*(7 + 2*lb)*(200195343457965 - 32393359813080*
              lb^2 + 2135232115376*lb^4 - 74679477504*lb^6 + 
             1496199936*lb^8 - 16799744*lb^10 + 86016*lb^12)*II[3]^3*II[4] - 
           211200*(-7 + 2*lb)*(7 + 2*lb)*(214491988064241 - 
             34693343884584*lb^2 + 2280610471216*lb^4 - 79231405824*lb^6 + 
             1567786752*lb^8 - 17262592*lb^10 + 86016*lb^12)*II[2]*II[3]*
            II[4]^2 - 73920*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-8238369202887 + 925666668140*lb^2 - 41864676960*lb^4 + 
             972051840*lb^6 - 11928320*lb^8 + 64512*lb^10)*II[2]*II[3]^2*
            II[5] - 49280*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-14711163619893 + 1652025774452*lb^2 - 74307834912*lb^4 + 
             1702996608*lb^6 - 20445440*lb^8 + 107520*lb^10)*II[2]^2*II[4]*
            II[5] - 88704*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(77368936971 - 6130371584*lb^2 + 
             187949536*lb^4 - 2710016*lb^6 + 16128*lb^8)*II[2]^2*II[3]*
            II[6] - 378*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-18569159714025 + 1474066134244*lb^2 - 
             46399124640*lb^4 + 734439552*lb^6 - 6012160*lb^8 + 21504*lb^10)*
            II[6]^2 - 325248*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-58691963 + 3257332*lb^2 - 63632*lb^4 + 448*lb^6)*II[2]^3*
            II[7] - 2310*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(37189031175 - 
             2071941488*lb^2 + 43883168*lb^4 - 431872*lb^6 + 1792*lb^8)*II[5]*
            II[7] - 17160*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-229 + 4*lb^2)*(108265 - 2216*lb^2 + 16*lb^4)*II[4]*
            II[8] - 6435*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(282595 - 6808*lb^2 + 
             48*lb^4)*II[3]*II[9] - 24310*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(-309 + 4*lb^2)*II[2]*II[10]) + 
         3456*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]*
          (-4800*(1359768689198266210155 - 241078439611701874800*lb^2 + 
             17999085095890979584*lb^4 - 747174252176822016*lb^6 + 
             19114030160440832*lb^8 - 313817186357248*lb^10 + 
             3301770952704*lb^12 - 20965031936*lb^14 + 63897600*lb^16)*
            II[3]^2*II[4]^2 - 16800*(-9 + 2*lb)*(9 + 2*lb)*
            (-3481802908910475939 + 445357327393527892*lb^2 - 
             24092760756156912*lb^4 + 722893657983552*lb^6 - 
             13193220311296*lb^8 + 149541288960*lb^10 - 1003180032*lb^12 + 
             3194880*lb^14)*II[3]^3*II[5] - 1386*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (24354894871829025 - 1733757746880744*lb^2 + 51180802509616*
              lb^4 - 808681965312*lb^6 + 7318042368*lb^8 - 36972544*lb^10 + 
             86016*lb^12)*II[6]*II[7] - 10010*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-15875783274855 + 847916817532*lb^2 - 
             18288066400*lb^4 + 201984896*lb^6 - 1176320*lb^8 + 3072*lb^10)*
            II[5]*II[8] - 10725*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(58164887655 - 2301498592*lb^2 + 
             35144672*lb^4 - 252928*lb^6 + 768*lb^8)*II[4]*II[9] - 
           12155*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(-178081695 + 5073028*lb^2 - 
             51280*lb^4 + 192*lb^6)*II[3]*II[10]) - 72747417600*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^8*
          (233472*(-744452678125 + 171229619380*lb^2 - 15325120800*lb^4 + 
             685079168*lb^6 - 15806720*lb^8 + 156672*lb^10)*II[2]^3*II[3]^2 + 
           389120*(-265868960203 + 61120967484*lb^2 - 5454624224*lb^4 + 
             241822592*lb^6 - 5474048*lb^8 + 52224*lb^10)*II[2]^4*II[4] + 
           34048*(3969 - 520*lb^2 + 16*lb^4)*II[2]*
            (5*(2756270497 - 273679520*lb^2 + 10299168*lb^4 - 179200*lb^6 + 
               1280*lb^8)*II[4]*II[5] + 9*(1753986839 - 174143520*lb^2 + 
               6544608*lb^4 - 112640*lb^6 + 768*lb^8)*II[3]*II[6]) + 
           561792*(2677455890109 - 616297460680*lb^2 + 55418492528*lb^4 - 
             2521987840*lb^6 + 61979392*lb^8 - 788480*lb^10 + 4096*lb^12)*
            II[2]^2*II[7] + (-49 + 4*lb^2)*(72960*(-200937367953 + 
               29897734692*lb^2 - 1748059040*lb^4 + 51300480*lb^6 - 779520*
                lb^8 + 5120*lb^10)*II[3]*II[4]^2 + 25536*(-625137447951 + 
               93010342444*lb^2 - 5435430240*lb^4 + 159077760*lb^6 - 2394880*
                lb^8 + 15360*lb^10)*II[3]^2*II[5] + 2431*(38881647315225 - 
               5785905888504*lb^2 + 338694029296*lb^4 - 10018676992*lb^6 + 
               158500608*lb^8 - 1275904*lb^10 + 4096*lb^12)*II[10])) + 
         576*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]^2*
          (-6400*(2428142794752154466097 - 430425517015208699136*lb^2 + 
             32102450087271224640*lb^4 - 1329173113052888064*lb^6 + 
             33832098219826688*lb^8 - 550805698150400*lb^10 + 
             5722460405760*lb^12 - 35713187840*lb^14 + 106496000*lb^16)*
            II[4]^3 - 13440*(-9 + 2*lb)*(9 + 2*lb)*(-93261979161822463479 + 
             11926488025327103060*lb^2 - 643985815709241264*lb^4 + 
             19235231203318848*lb^6 - 348145101362432*lb^8 + 
             3894673062912*lb^10 - 25652858880*lb^12 + 79872000*lb^14)*II[3]*
            II[4]*II[5] - 36288*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(163494538663764771 - 15502974486118136*lb^2 + 
             616334955824784*lb^4 - 13322720541952*lb^6 + 168183317760*lb^8 - 
             1206761472*lb^10 + 3993600*lb^12)*II[3]^2*II[6] - 
           46189*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (480727 - 9320*lb^2 + 48*lb^4)*II[11]) + 2995200*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^3*
          (-65536*(-83252618269083999 + 34131793048299012*lb^2 - 
             5436283686652848*lb^4 + 450219044537664*lb^6 - 
             21612862053632*lb^8 + 621803047936*lb^10 - 10296528896*lb^12 + 
             78757888*lb^14)*II[2]^8 - 73728*(-5 + 2*lb)*(5 + 2*lb)*
            (-1611332981984288925 + 403221540414066620*lb^2 - 
             41045034840179600*lb^4 + 2243737538700480*lb^6 - 
             72663748396800*lb^8 + 1430339580928*lb^10 - 16355307520*lb^12 + 
             87048192*lb^14)*II[2]^3*II[3]^3 - 122880*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(35232859844449137 - 5938922642975768*
              lb^2 + 411636696418032*lb^4 - 15273771177216*lb^6 + 
             327094042368*lb^8 - 3946387456*lb^10 + 21762048*lb^12)*II[2]^4*
            II[3]*II[4] - 11520*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (-1304681240667373029 + 220180441522580316*lb^2 - 
             15389216258794000*lb^4 + 585013383321280*lb^6 - 
             13285907930880*lb^8 + 184371696640*lb^10 - 1492234240*lb^12 + 
             5652480*lb^14)*II[3]^2*II[4]^2 - 25600*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(-465952897851724971 + 78614370887838804*
              lb^2 - 5484821959054704*lb^4 + 207588275983936*lb^6 - 
             4675919560960*lb^8 + 64051706880*lb^10 - 509071360*lb^12 + 
             1884160*lb^14)*II[2]*II[4]^3 - 28672*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-483298615970865 + 
             57575441399892*lb^2 - 2790043639200*lb^4 + 70012845696*lb^6 - 
             932168960*lb^8 + 5440512*lb^10)*II[2]^5*II[5] - 
           8064*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(16703730588545001 - 1994043877886360*lb^2 + 
             98533098069360*lb^4 - 2619375740160*lb^6 + 40352679680*lb^8 - 
             351836160*lb^10 + 1413120*lb^12)*II[3]^3*II[5] - 
           53760*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(17896673956502997 - 2135657784761480*lb^2 + 
             105175904704752*lb^4 - 2774186484480*lb^6 + 42163970816*lb^8 - 
             360499200*lb^10 + 1413120*lb^12)*II[2]*II[3]*II[4]*II[5] - 
           47040*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(6628327349777991 - 790664346254040*lb^2 + 
             38797143881808*lb^4 - 1013708775680*lb^6 + 15123374336*lb^8 - 
             125409280*lb^10 + 471040*lb^12)*II[2]^2*II[5]^2 - 
           145152*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-31374068547753 + 
             2706720870308*lb^2 - 94856978592*lb^4 + 1719455872*lb^6 - 
             16563456*lb^8 + 70656*lb^10)*II[2]*II[3]^2*II[6] - 
           161280*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-33614731368693 + 
             2898516814564*lb^2 - 100930917152*lb^4 + 1803195520*lb^6 - 
             16984320*lb^8 + 70656*lb^10)*II[2]^2*II[4]*II[6] - 
           177408*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(214203911841 - 13399858720*lb^2 + 325699360*lb^4 - 
             3732480*lb^6 + 17664*lb^8)*II[2]^2*II[3]*II[7] - 
           4158*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-18694588685175 + 1171373444748*lb^2 - 29295092320*lb^4 + 
             370790784*lb^6 - 2446080*lb^8 + 7168*lb^10)*II[6]*II[7] - 
           219648*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-370224975 + 16560468*lb^2 - 
             260560*lb^4 + 1472*lb^6)*II[2]^3*II[8] - 6006*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(60930510741 - 2734598160*lb^2 + 46863584*lb^4 - 
             375040*lb^6 + 1280*lb^8)*II[5]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(-223234101 + 6929084*lb^2 - 
             75760*lb^4 + 320*lb^6)*II[4]*II[9] - 7293*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (683469 - 13640*lb^2 + 80*lb^4)*II[3]*II[10] - 
           46189*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(-369 + 4*lb^2)*
            II[2]*II[11]) - 1212456960*(9 - 40*lb^2 + 16*lb^4)*II[1]^6*
          (131072*(82037261843597 - 32720992342504*lb^2 + 4983425938160*
              lb^4 - 384331808512*lb^6 + 16416332544*lb^8 - 382838784*lb^10 + 
             3969024*lb^12)*II[2]^7 + 1720320*(-3037985004538575 + 
             1212883812027172*lb^2 - 185483147702960*lb^4 + 
             14493701723968*lb^6 - 642613456128*lb^8 + 16642534400*lb^10 - 
             240750592*lb^12 + 1556480*lb^14)*II[2]^3*II[3]*II[4] + 
           501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11]))) + 2246400*II[1]^4*(-6029312*(-5 + 2*lb)*(-3 + 2*lb)*
            (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(1215212307440387 - 
             299788339282328*lb^2 + 29792996019984*lb^4 - 1561962713344*
              lb^6 + 46812493056*lb^8 - 785635328*lb^10 + 5992448*lb^12)*
            II[2]^6*II[3] - 1030400*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(333204689715201 - 38670430868392*lb^2 + 
             1840104258096*lb^4 - 46592384768*lb^6 + 676050688*lb^8 - 
             5498880*lb^10 + 20480*lb^12)*II[4]^2*II[5] - 
           942080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^3*(10*(655970212799613 - 108405304288312*lb^2 + 
               7316525877808*lb^4 - 262111244544*lb^6 + 5364364032*lb^8 - 
               61159424*lb^10 + 315392*lb^12)*II[4]^2 + 
             7*(2040794938836171 - 337254889425784*lb^2 + 22758555211536*
                lb^4 - 814636596480*lb^6 + 16621239552*lb^8 - 187774976*
                lb^10 + 946176*lb^12)*II[3]*II[5]) - 1978368*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
            (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(236614106191 - 19581750800*lb^2 + 630511648*lb^4 - 
             9555200*lb^6 + 59136*lb^8)*II[2]^4*II[6] - 
           51520*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
             42240*lb^8 + 1024*lb^10)*II[3]*(7*(1036636241938767 - 
               120305338397800*lb^2 + 5723155068432*lb^4 - 144682986240*
                lb^6 + 2088837376*lb^8 - 16803840*lb^10 + 61440*lb^12)*
              II[5]^2 + 72*(212039218948887 - 24607851478360*lb^2 + 
               1170606458704*lb^4 - 29586034944*lb^6 + 426578176*lb^8 - 
               3414016*lb^10 + 12288*lb^12)*II[4]*II[6]) - 
           2040192*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (11166794739 - 662458480*lb^2 + 15312416*lb^4 - 167680*lb^6 + 
             768*lb^8)*II[3]^2*II[7] - 17664*(-225 + 1036*lb^2 - 560*lb^4 + 
             64*lb^6)*II[2]*(24*(-252003628148809725 + 62244720458371980*
                lb^2 - 6227294470837520*lb^4 + 333055150372800*lb^6 - 
               10504797976320*lb^8 + 200524375040*lb^10 - 2215096320*lb^12 + 
               11354112*lb^14)*II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*
                lb^4 + 64*lb^6)*(7*(-1947076124175 + 161491721468*lb^2 - 
                 5357831776*lb^4 + 90231680*lb^6 - 793344*lb^8 + 3072*lb^10)*
                II[5]*II[6] + 22*(-673987839525 + 55900746324*lb^2 - 
                 1854484000*lb^4 + 31204992*lb^6 - 272640*lb^8 + 1024*lb^10)*
                II[4]*II[7]) + 286*(1057360467452664375 - 261179179583360400*
                lb^2 + 26137803634310528*lb^4 - 1399945390618880*lb^6 + 
               44401337789952*lb^8 - 864239759360*lb^10 + 10209984512*lb^12 - 
               67829760*lb^14 + 196608*lb^16)*II[3]*II[8]) - 
           22080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^2*(128*(5510216950454673 - 910912481616552*lb^2 + 
               61620594019120*lb^4 - 2220690251520*lb^6 + 45988734720*lb^8 - 
               534833152*lb^10 + 2838528*lb^12)*II[3]^2*II[4] + 
             143*(-25386484535015175 + 4196940918659892*lb^2 - 
               284047883884976*lb^4 + 10265457442368*lb^6 - 215279854848*
                lb^8 + 2635455488*lb^10 - 17534976*lb^12 + 49152*lb^14)*
              II[9]) - 29393*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
            (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*II[12]) + 864*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]*
          (-6815744*(-800438092719557327 + 204957350117076596*lb^2 - 
             21521451135905328*lb^4 + 1224908192930368*lb^6 - 
             41730205924608*lb^8 + 873722387456*lb^10 - 10746662912*lb^12 + 
             62177280*lb^14)*II[2]^7*II[3] - 479232*(580949879580762936795 - 
             148862239255926607440*lb^2 + 15689415802888297344*lb^4 - 
             902526904926536960*lb^6 + 31546716566976000*lb^8 - 
             700456509665280*lb^10 + 9894361825280*lb^12 - 
             83872382976*lb^14 + 339148800*lb^16)*II[2]^2*II[3]^4 - 
           6389760*(-7 + 2*lb)*(7 + 2*lb)*(-4234296675125569221 + 
             739195557632183084*lb^2 - 53920805380194960*lb^4 + 
             2159832430687680*lb^6 - 52197551681280*lb^8 + 778346660864*
              lb^10 - 6830043136*lb^12 + 28262400*lb^14)*II[2]^3*II[3]^2*
            II[4] - 5324800*(-7 + 2*lb)*(7 + 2*lb)*(-1512237331357156251 + 
             263945585533949284*lb^2 - 19228905857434224*lb^4 + 
             767667471900480*lb^6 - 18427585966336*lb^8 + 271521852416*
              lb^10 - 2338115584*lb^12 + 9420800*lb^14)*II[2]^4*II[4]^2 - 
           166400*(-7 + 2*lb)*(7 + 2*lb)*(223991174448627845553 - 
             39127411662526409040*lb^2 + 2866333931776933632*lb^4 - 
             116204548461042944*lb^6 + 2888541257222656*lb^8 - 
             45840708300800*lb^10 + 463817768960*lb^12 - 2819031040*lb^14 + 
             8192000*lb^16)*II[3]*II[4]^3 - 3727360*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(58083171944117957 - 7269438539513400*
              lb^2 + 379517426832432*lb^4 - 10731065489664*lb^6 + 
             176671234816*lb^8 - 1648736256*lb^10 + 7065600*lb^12)*II[2]^4*
            II[3]*II[5] - 174720*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(-8603225223339962871 + 1077974435896366340*lb^2 - 
             56851740690711600*lb^4 + 1654207633510720*lb^6 - 
             29113599837440*lb^8 + 316481670144*lb^10 - 2026639360*lb^12 + 
             6144000*lb^14)*II[3]^2*II[4]*II[5] - 582400*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-3072557789860116177 + 
             384887894639959564*lb^2 - 20253519528074448*lb^4 + 
             586245048318400*lb^6 - 10223875080960*lb^8 + 109645095936*
              lb^10 - 689827840*lb^12 + 2048000*lb^14)*II[2]*II[4]^2*II[5] - 
           203840*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-9559066034265781959 + 1197416574272957060*lb^2 - 
             63003200640028464*lb^4 + 1822455409451328*lb^6 - 
             31713694053632*lb^8 + 338279304192*lb^10 - 2105610240*lb^12 + 
             6144000*lb^14)*II[2]*II[3]*II[5]^2 - 4472832*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-109095993481093 + 10043629688660*lb^2 - 378814704544*lb^4 + 
             7432722560*lb^6 - 77484288*lb^8 + 353280*lb^10)*II[2]^5*II[6] - 
           314496*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(15082033264577379 - 1391161839426024*lb^2 + 
             53663033566544*lb^4 - 1123513963264*lb^6 + 13728406784*lb^8 - 
             95447040*lb^10 + 307200*lb^12)*II[3]^3*II[6] - 
           2096640*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(16159202149427919 - 1489992437644504*lb^2 + 
             57247068160208*lb^4 - 1188031385856*lb^6 + 14308964608*lb^8 - 
             97556480*lb^10 + 307200*lb^12)*II[2]*II[3]*II[4]*II[6] - 
           6115200*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(3590906103731475 - 330984171289016*lb^2 + 
             12662848528528*lb^4 - 259975189760*lb^6 + 3068589312*lb^8 - 
             20281344*lb^10 + 61440*lb^12)*II[2]^2*II[5]*II[6] - 
           1153152*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-102971670844203 + 
             7057370772700*lb^2 - 197670031072*lb^4 + 2877279104*lb^6 - 
             22320896*lb^8 + 76800*lb^10)*II[2]*II[3]^2*II[7] - 
           3843840*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-36775323150525 + 
             2519260716084*lb^2 - 70052379936*lb^4 + 1003709056*lb^6 - 
             7610624*lb^8 + 25600*lb^10)*II[2]^2*II[4]*II[7] - 
           15246*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(11233370707313175 - 
             770335337110248*lb^2 + 21768252203152*lb^4 - 327025863424*lb^6 + 
             2793912576*lb^8 - 13232128*lb^10 + 28672*lb^12)*II[7]^2 - 
           1427712*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(533923041655 - 27083184064*lb^2 + 535120992*lb^4 - 
             4990464*lb^6 + 19200*lb^8)*II[2]^2*II[3]*II[8] - 
           72072*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-21634639864743 + 1098992901244*lb^2 - 
             22386337632*lb^4 + 231836544*lb^6 - 1258240*lb^8 + 3072*lb^10)*
            II[6]*II[8] - 594880*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-2173494247 + 80091876*lb^2 - 1036752*lb^4 + 4800*lb^6)*II[2]^3*
            II[9] - 15015*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(387512375343 - 
             14321289584*lb^2 + 202752928*lb^4 - 1345280*lb^6 + 3840*lb^8)*
            II[5]*II[9] - 48620*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(-381354201 + 9868124*lb^2 - 90160*lb^4 + 320*lb^6)*
            II[4]*II[10] - 92378*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(576499 - 9688*lb^2 + 
             48*lb^4)*II[3]*II[11] - 117572*(-23 + 2*lb)*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*(-1303 + 12*lb^2)*II[2]*II[12]) + 
         5616*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^2*(-3932160*(-4031375050189655715 + 
             1020956672621036820*lb^2 - 105612722812078320*lb^4 + 
             5894363574313536*lb^6 - 195869570607360*lb^8 + 
             3976553479168*lb^10 - 47130234880*lb^12 + 261144576*lb^14)*
            II[2]^5*II[3]^2 - 110592*(139330911393398290347 - 
             35315164049141664480*lb^2 + 3669024057154778432*lb^4 - 
             207297129796866560*lb^6 + 7090954837025280*lb^8 - 
             153553865154560*lb^10 + 2108888268800*lb^12 - 
             17334927360*lb^14 + 67829760*lb^16)*II[3]^5 - 
           13107200*(-7 + 2*lb)*(7 + 2*lb)*(9794310923225335 - 
             1680505566999864*lb^2 + 119151807558096*lb^4 - 
             4547261449472*lb^6 + 100714422528*lb^8 - 1262680064*lb^10 + 
             7254016*lb^12)*II[2]^6*II[4] - 7372800*(-7 + 2*lb)*(7 + 2*lb)*
            (-1015522672287173301 + 174458438623966044*lb^2 - 
             12475983268894480*lb^4 + 488079047997120*lb^6 - 
             11480579116800*lb^8 + 166140236800*lb^10 - 1411952640*lb^12 + 
             5652480*lb^14)*II[2]*II[3]^3*II[4] - 61440000*(-7 + 2*lb)*
            (7 + 2*lb)*(-217610110065114477 + 37375264027882476*lb^2 - 
             2668792957865104*lb^4 + 104013227984832*lb^6 - 
             2428681737984*lb^8 + 34715567104*lb^10 - 289615872*lb^12 + 
             1130496*lb^14)*II[2]^2*II[3]*II[4]^2 - 64512000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(2786045203071713 - 
             340925450432040*lb^2 + 17329331587632*lb^4 - 475219193600*lb^6 + 
             7565317888*lb^8 - 68184064*lb^10 + 282624*lb^12)*II[2]^2*II[3]^2*
            II[5] - 28672000*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (4975037073509707 - 608597047323240*lb^2 + 30847845037776*lb^4 - 
             840005845760*lb^6 + 13198570752*lb^8 - 116582400*lb^10 + 
             471040*lb^12)*II[2]^3*II[4]*II[5] - 1960000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-163754468046199125 + 
             20052853905009164*lb^2 - 1026041519901072*lb^4 + 
             28705415560128*lb^6 - 480717922048*lb^8 + 4916978688*lb^10 - 
             29306880*lb^12 + 81920*lb^14)*II[4]*II[5]^2 - 
           51609600*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-26164722108629 + 2335735424644*lb^2 - 
             84988710560*lb^4 + 1602232960*lb^6 - 16036096*lb^8 + 
             70656*lb^10)*II[2]^3*II[3]*II[6] - 2016000*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (1384100458301025 - 123736981161384*lb^2 + 4581789072944*lb^4 - 
             91132772096*lb^6 + 1047795456*lb^8 - 6809600*lb^10 + 
             20480*lb^12)*II[4]^2*II[6] - 1411200*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(4306088857541175 - 
             384952709224328*lb^2 + 14250466490128*lb^4 - 282908643072*lb^6 + 
             3234113792*lb^8 - 20776960*lb^10 + 61440*lb^12)*II[3]*II[5]*
            II[6] - 604800*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(6850534583232225 - 612147851641576*lb^2 + 
             22542718915376*lb^4 - 441830999808*lb^6 + 4933105408*lb^8 - 
             30550016*lb^10 + 86016*lb^12)*II[2]*II[6]^2 - 
           47308800*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(59545923823 - 
             3903864880*lb^2 + 99845664*lb^4 - 1201920*lb^6 + 5888*lb^8)*
            II[2]^4*II[7] - 4435200*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-8819935899525 + 579721105764*lb^2 - 15466307360*lb^4 + 
             213204096*lb^6 - 1562880*lb^8 + 5120*lb^10)*II[3]*II[4]*II[7] - 
           3696000*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-13719777881175 + 
             901238656652*lb^2 - 23815671392*lb^4 + 321130880*lb^6 - 
             2274048*lb^8 + 7168*lb^10)*II[2]*II[5]*II[7] - 
           823680*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(128052354383 - 6139981040*lb^2 + 115263904*lb^4 - 
             1027840*lb^6 + 3840*lb^8)*II[3]^2*II[8] - 5491200*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (45732591161 - 2191096640*lb^2 + 40427424*lb^4 - 350720*lb^6 + 
             1280*lb^8)*II[2]*II[4]*II[8] - 2059200*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-521275007 + 17759028*lb^2 - 214480*lb^4 + 960*lb^6)*II[2]*II[3]*
            II[9] - 19448000*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(113997 - 2616*lb^2 + 16*lb^4)*II[2]^2*II[10] - 
           52003*(-25 + 2*lb)*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*
            (25 + 2*lb)*II[13]) - 185725*(-27 + 2*lb)*(-25 + 2*lb)*
          (-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
          (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*(25 + 2*lb)*(27 + 2*lb)*
          II[14]))/151115727451828646838272, 
     A[29] -> (29*(-281474976710656*(-1 + 2*lb)*(1 + 2*lb)*II[1]^28 - 
         57632001481506816*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^25*II[2] - 1656920042593320960*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-21 + 4*lb^2)*II[1]^22*II[2]^2 - 
         216120005555650560*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^23*II[3] - 1708698793924362240*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-115 + 12*lb^2)*II[1]^20*II[2]*II[3] - 
         5505024*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(3150769949690802348817 - 823156880057160886960*lb^2 + 
           89033780468455461120*lb^4 - 5294420253399060224*lb^6 + 
           192812539007343104*lb^8 - 4497202353672192*lb^10 + 
           67280361324544*lb^12 - 608744833024*lb^14 + 2645360640*lb^16)*
          II[2]^6*II[3]^2 - 406833046172467200*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          II[1]^21*II[4] - 5242880*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (-22964662457740008943 + 4124394533078335044*lb^2 - 
           311860871374324272*lb^4 + 13056599091513152*lb^6 - 
           332682364108032*lb^8 + 5274218793984*lb^10 - 49550921728*lb^12 + 
           220446720*lb^14)*II[2]^7*II[4] - 288000*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (-34987262575449026865339 + 6290239045745431301868*lb^2 - 
           478943053050627574976*lb^4 + 20445062672058146560*lb^6 - 
           544814126675069440*lb^8 + 9520136272668672*lb^10 - 
           110927057633280*lb^12 + 849849548800*lb^14 - 4002611200*lb^16 + 
           9175040*lb^18)*II[4]^4 - 225453313087242240*(-225 + 1036*lb^2 - 
           560*lb^4 + 64*lb^6)*II[1]^18*(3*(8371 - 1240*lb^2 + 48*lb^4)*
            II[3]^2 + 20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         59329819233484800*(9 - 40*lb^2 + 16*lb^4)*II[1]^19*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         65330221405962240*(9 - 40*lb^2 + 16*lb^4)*II[1]^16*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 34586587803156480*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^17*
          (704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         5384358907084800*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^14*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         200704*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
           42240*lb^8 + 1024*lb^10)*II[2]^4*
          (5*(-233296160833827606329 + 30397938810907171356*lb^2 - 
             1678261164066574032*lb^4 + 51423746586443968*lb^6 - 
             957315570764544*lb^8 + 11031229387776*lb^10 - 
             74834309120*lb^12 + 239616000*lb^14)*II[4]*II[5] + 
           9*(-148461162459459719023 + 19343997469688306244*lb^2 - 
             1067890981426053552*lb^4 + 32705720757415232*lb^6 - 
             607751330917632*lb^8 + 6964189645824*lb^10 - 46541344768*lb^12 + 
             143769600*lb^14)*II[3]*II[6]) - 23520*(-893025 + 4228884*lb^2 - 
           2764960*lb^4 + 561792*lb^6 - 42240*lb^8 + 1024*lb^10)*II[3]^2*
          (7*(5375270297879192127717 - 700947279976754308960*lb^2 + 
             38961817216916397504*lb^4 - 1215720443766612480*lb^6 + 
             23540713370594816*lb^8 - 293832753192960*lb^10 + 
             2355080183808*lb^12 - 11399987200*lb^14 + 26542080*lb^16)*
            II[5]^2 + 216*(366495697501977663279 - 47791837881085521040*
              lb^2 + 2656472212509274496*lb^4 - 82886443169020160*lb^6 + 
             1604680856903168*lb^8 - 20015421009920*lb^10 + 
             160075612160*lb^12 - 770375680*lb^14 + 1769472*lb^16)*II[4]*
            II[6]) - 6623232*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (-558463592177089 + 41071648911220*lb^2 - 1242607431072*lb^4 + 
           19599514240*lb^6 - 164164864*lb^8 + 599040*lb^10)*II[2]^5*II[7] - 
         1862784*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (19301070941739963 - 1422003003517960*lb^2 + 44122068659536*lb^4 - 
           747495028480*lb^6 + 7424488704*lb^8 - 42076160*lb^10 + 
           110592*lb^12)*II[3]^3*II[7] - 2512700823306240*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^15*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 510392354734080*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^12*
          (384*(1362402633 - 289118880*lb^2 + 22719008*lb^4 - 809984*lb^6 + 
             11520*lb^8)*II[2]^2*II[3]^2 + 2560*(162182797 - 34382128*lb^2 + 
             2684768*lb^4 - 93952*lb^6 + 1280*lb^8)*II[2]^3*II[4] + 
           7*(3969 - 520*lb^2 + 16*lb^4)*(5*(-13452101 + 1100604*lb^2 - 30960*
                lb^4 + 320*lb^6)*II[4]*II[5] + 9*(-8560387 + 700196*lb^2 - 
               19600*lb^4 + 192*lb^6)*II[3]*II[6]) + 
           231*(-13067095041 + 2777889044*lb^2 - 220966048*lb^4 + 
             8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*II[7]) - 
         396396*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(5038977351919497 - 281678271771320*lb^2 + 
           6520060384752*lb^4 - 80608549120*lb^6 + 569358080*lb^8 - 
           2242560*lb^10 + 4096*lb^12)*II[7]*II[8] - 39260950364160*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^13*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         3440144547840*(9 - 40*lb^2 + 16*lb^4)*II[1]^10*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) - 135135*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (-53333364989163 + 2243150986684*lb^2 - 37962247392*lb^4 + 
           327729024*lb^6 - 1488640*lb^8 + 3072*lb^10)*II[6]*II[9] + 
         1344*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]^2*
          (-28800*(634946096040596808813 - 114119529543137012240*lb^2 + 
             8671402904520681216*lb^4 - 368027582816315648*lb^6 + 
             9675793689469440*lb^8 - 164208187453440*lb^10 + 
             1796999708672*lb^12 - 11944001536*lb^14 + 38338560*lb^16)*
            II[3]^3*II[4] - 126*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(-80310560044066255575 + 7813706417959717892*lb^2 - 
             321703109433006640*lb^4 + 7315237147828544*lb^6 - 
             100181735793920*lb^8 + 838855822336*lb^10 - 4079882240*lb^12 + 
             9289728*lb^14)*II[6]^2 - 770*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (160840447658526825 - 11841876042154792*lb^2 + 364002648132784*
              lb^4 - 6034753625856*lb^6 + 57776303872*lb^8 - 
             311191552*lb^10 + 774144*lb^12)*II[5]*II[7] - 
           5720*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-107226963377555 + 
             5988318720668*lb^2 - 136204093920*lb^4 + 1600678784*lb^6 - 
             9977600*lb^8 + 27648*lb^10)*II[4]*II[8] - 2145*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (1222208174285 - 51339338976*lb^2 + 841274784*lb^4 - 
             6508544*lb^6 + 20736*lb^8)*II[3]*II[9]) - 
         2814663720960*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^11*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         101846384640*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^8*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) - 
         85085*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
          (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
          (256597323381 - 7949055120*lb^2 + 94564064*lb^4 - 528640*lb^6 + 
           1280*lb^8)*II[5]*II[10] - 4480*(11025 - 51664*lb^2 + 31584*lb^4 - 
           5376*lb^6 + 256*lb^8)*II[2]^3*(5760*(1133825956980924690711 - 
             203755582198307188864*lb^2 + 15468668473428759232*lb^4 - 
             655040478175525888*lb^6 + 17145163482935808*lb^8 - 
             288732989489152*lb^10 + 3121494605824*lb^12 - 
             20384055296*lb^14 + 63897600*lb^16)*II[3]*II[4]^2 + 
           672*(10582373613458500153011 - 1901709311773808513584*lb^2 + 
             144367826130925297152*lb^4 - 6112268809861233408*lb^6 + 
             159879148307721728*lb^8 - 2687520213307392*lb^10 + 
             28925128310784*lb^12 - 187045052416*lb^14 + 575078400*lb^16)*
            II[3]^2*II[5] + 2431*(-17320743398633942091825 + 
             3112667539221859928388*lb^2 - 236321203164166004288*lb^4 + 
             10010593390360485120*lb^6 - 262368338757459456*lb^8 + 
             4439671330158592*lb^10 - 48801255604224*lb^12 + 
             338001199104*lb^14 - 1345912832*lb^16 + 2359296*lb^18)*II[10]) + 
         771563520*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^6*(-67584*(1986762852420771 - 483085480613480*
              lb^2 + 47067697200464*lb^4 - 2404229186304*lb^6 + 
             69714812160*lb^8 - 1123608576*lb^10 + 8171520*lb^12)*II[2]^4*
            II[3]^2 - 450560*(-7 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 
             467585923748*lb^2 - 30320599200*lb^4 + 1008873600*lb^6 - 
             17718528*lb^8 + 136192*lb^10)*II[2]^5*II[4] - 
           63360*(-7 + 2*lb)*(7 + 2*lb)*(200195343457965 - 32393359813080*
              lb^2 + 2135232115376*lb^4 - 74679477504*lb^6 + 
             1496199936*lb^8 - 16799744*lb^10 + 86016*lb^12)*II[3]^3*II[4] - 
           211200*(-7 + 2*lb)*(7 + 2*lb)*(214491988064241 - 
             34693343884584*lb^2 + 2280610471216*lb^4 - 79231405824*lb^6 + 
             1567786752*lb^8 - 17262592*lb^10 + 86016*lb^12)*II[2]*II[3]*
            II[4]^2 - 73920*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-8238369202887 + 925666668140*lb^2 - 41864676960*lb^4 + 
             972051840*lb^6 - 11928320*lb^8 + 64512*lb^10)*II[2]*II[3]^2*
            II[5] - 49280*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-14711163619893 + 1652025774452*lb^2 - 74307834912*lb^4 + 
             1702996608*lb^6 - 20445440*lb^8 + 107520*lb^10)*II[2]^2*II[4]*
            II[5] - 88704*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(77368936971 - 6130371584*lb^2 + 
             187949536*lb^4 - 2710016*lb^6 + 16128*lb^8)*II[2]^2*II[3]*
            II[6] - 378*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-18569159714025 + 1474066134244*lb^2 - 
             46399124640*lb^4 + 734439552*lb^6 - 6012160*lb^8 + 21504*lb^10)*
            II[6]^2 - 325248*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-58691963 + 3257332*lb^2 - 63632*lb^4 + 448*lb^6)*II[2]^3*
            II[7] - 2310*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(37189031175 - 
             2071941488*lb^2 + 43883168*lb^4 - 431872*lb^6 + 1792*lb^8)*II[5]*
            II[7] - 17160*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-229 + 4*lb^2)*(108265 - 2216*lb^2 + 16*lb^4)*II[4]*
            II[8] - 6435*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(282595 - 6808*lb^2 + 
             48*lb^4)*II[3]*II[9] - 24310*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(-309 + 4*lb^2)*II[2]*II[10]) - 
         56581324800*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^9*
          (233472*(-744452678125 + 171229619380*lb^2 - 15325120800*lb^4 + 
             685079168*lb^6 - 15806720*lb^8 + 156672*lb^10)*II[2]^3*II[3]^2 + 
           389120*(-265868960203 + 61120967484*lb^2 - 5454624224*lb^4 + 
             241822592*lb^6 - 5474048*lb^8 + 52224*lb^10)*II[2]^4*II[4] + 
           34048*(3969 - 520*lb^2 + 16*lb^4)*II[2]*
            (5*(2756270497 - 273679520*lb^2 + 10299168*lb^4 - 179200*lb^6 + 
               1280*lb^8)*II[4]*II[5] + 9*(1753986839 - 174143520*lb^2 + 
               6544608*lb^4 - 112640*lb^6 + 768*lb^8)*II[3]*II[6]) + 
           561792*(2677455890109 - 616297460680*lb^2 + 55418492528*lb^4 - 
             2521987840*lb^6 + 61979392*lb^8 - 788480*lb^10 + 4096*lb^12)*
            II[2]^2*II[7] + (-49 + 4*lb^2)*(72960*(-200937367953 + 
               29897734692*lb^2 - 1748059040*lb^4 + 51300480*lb^6 - 779520*
                lb^8 + 5120*lb^10)*II[3]*II[4]^2 + 25536*(-625137447951 + 
               93010342444*lb^2 - 5435430240*lb^4 + 159077760*lb^6 - 2394880*
                lb^8 + 15360*lb^10)*II[3]^2*II[5] + 2431*(38881647315225 - 
               5785905888504*lb^2 + 338694029296*lb^4 - 10018676992*lb^6 + 
               158500608*lb^8 - 1275904*lb^10 + 4096*lb^12)*II[10])) - 
         461890*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
          (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (19 + 2*lb)*(21 + 2*lb)*(-124682857 + 2731596*lb^2 - 21168*lb^4 + 
           64*lb^6)*II[4]*II[11] + 5241600*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*II[1]^4*(-65536*(-83252618269083999 + 34131793048299012*
              lb^2 - 5436283686652848*lb^4 + 450219044537664*lb^6 - 
             21612862053632*lb^8 + 621803047936*lb^10 - 10296528896*lb^12 + 
             78757888*lb^14)*II[2]^8 - 73728*(-5 + 2*lb)*(5 + 2*lb)*
            (-1611332981984288925 + 403221540414066620*lb^2 - 
             41045034840179600*lb^4 + 2243737538700480*lb^6 - 
             72663748396800*lb^8 + 1430339580928*lb^10 - 16355307520*lb^12 + 
             87048192*lb^14)*II[2]^3*II[3]^3 - 122880*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(35232859844449137 - 5938922642975768*
              lb^2 + 411636696418032*lb^4 - 15273771177216*lb^6 + 
             327094042368*lb^8 - 3946387456*lb^10 + 21762048*lb^12)*II[2]^4*
            II[3]*II[4] - 11520*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (-1304681240667373029 + 220180441522580316*lb^2 - 
             15389216258794000*lb^4 + 585013383321280*lb^6 - 
             13285907930880*lb^8 + 184371696640*lb^10 - 1492234240*lb^12 + 
             5652480*lb^14)*II[3]^2*II[4]^2 - 25600*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(-465952897851724971 + 78614370887838804*
              lb^2 - 5484821959054704*lb^4 + 207588275983936*lb^6 - 
             4675919560960*lb^8 + 64051706880*lb^10 - 509071360*lb^12 + 
             1884160*lb^14)*II[2]*II[4]^3 - 28672*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-483298615970865 + 
             57575441399892*lb^2 - 2790043639200*lb^4 + 70012845696*lb^6 - 
             932168960*lb^8 + 5440512*lb^10)*II[2]^5*II[5] - 
           8064*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(16703730588545001 - 1994043877886360*lb^2 + 
             98533098069360*lb^4 - 2619375740160*lb^6 + 40352679680*lb^8 - 
             351836160*lb^10 + 1413120*lb^12)*II[3]^3*II[5] - 
           53760*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(17896673956502997 - 2135657784761480*lb^2 + 
             105175904704752*lb^4 - 2774186484480*lb^6 + 42163970816*lb^8 - 
             360499200*lb^10 + 1413120*lb^12)*II[2]*II[3]*II[4]*II[5] - 
           47040*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(6628327349777991 - 790664346254040*lb^2 + 
             38797143881808*lb^4 - 1013708775680*lb^6 + 15123374336*lb^8 - 
             125409280*lb^10 + 471040*lb^12)*II[2]^2*II[5]^2 - 
           145152*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-31374068547753 + 
             2706720870308*lb^2 - 94856978592*lb^4 + 1719455872*lb^6 - 
             16563456*lb^8 + 70656*lb^10)*II[2]*II[3]^2*II[6] - 
           161280*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-33614731368693 + 
             2898516814564*lb^2 - 100930917152*lb^4 + 1803195520*lb^6 - 
             16984320*lb^8 + 70656*lb^10)*II[2]^2*II[4]*II[6] - 
           177408*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(214203911841 - 13399858720*lb^2 + 325699360*lb^4 - 
             3732480*lb^6 + 17664*lb^8)*II[2]^2*II[3]*II[7] - 
           4158*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-18694588685175 + 1171373444748*lb^2 - 29295092320*lb^4 + 
             370790784*lb^6 - 2446080*lb^8 + 7168*lb^10)*II[6]*II[7] - 
           219648*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-370224975 + 16560468*lb^2 - 
             260560*lb^4 + 1472*lb^6)*II[2]^3*II[8] - 6006*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(60930510741 - 2734598160*lb^2 + 46863584*lb^4 - 
             375040*lb^6 + 1280*lb^8)*II[5]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(-223234101 + 6929084*lb^2 - 
             75760*lb^4 + 320*lb^6)*II[4]*II[9] - 7293*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (683469 - 13640*lb^2 + 80*lb^4)*II[3]*II[10] - 
           46189*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(-369 + 4*lb^2)*
            II[2]*II[11]) - 1212456960*(9 - 40*lb^2 + 16*lb^4)*II[1]^7*
          (131072*(82037261843597 - 32720992342504*lb^2 + 4983425938160*
              lb^4 - 384331808512*lb^6 + 16416332544*lb^8 - 382838784*lb^10 + 
             3969024*lb^12)*II[2]^7 + 1720320*(-3037985004538575 + 
             1212883812027172*lb^2 - 185483147702960*lb^4 + 
             14493701723968*lb^6 - 642613456128*lb^8 + 16642534400*lb^10 - 
             240750592*lb^12 + 1556480*lb^14)*II[2]^3*II[3]*II[4] + 
           501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11]))) + 3144960*II[1]^5*(-6029312*(-5 + 2*lb)*(-3 + 2*lb)*
            (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(1215212307440387 - 
             299788339282328*lb^2 + 29792996019984*lb^4 - 1561962713344*
              lb^6 + 46812493056*lb^8 - 785635328*lb^10 + 5992448*lb^12)*
            II[2]^6*II[3] - 1030400*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(333204689715201 - 38670430868392*lb^2 + 
             1840104258096*lb^4 - 46592384768*lb^6 + 676050688*lb^8 - 
             5498880*lb^10 + 20480*lb^12)*II[4]^2*II[5] - 
           942080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^3*(10*(655970212799613 - 108405304288312*lb^2 + 
               7316525877808*lb^4 - 262111244544*lb^6 + 5364364032*lb^8 - 
               61159424*lb^10 + 315392*lb^12)*II[4]^2 + 
             7*(2040794938836171 - 337254889425784*lb^2 + 22758555211536*
                lb^4 - 814636596480*lb^6 + 16621239552*lb^8 - 187774976*
                lb^10 + 946176*lb^12)*II[3]*II[5]) - 1978368*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
            (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(236614106191 - 19581750800*lb^2 + 630511648*lb^4 - 
             9555200*lb^6 + 59136*lb^8)*II[2]^4*II[6] - 
           51520*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
             42240*lb^8 + 1024*lb^10)*II[3]*(7*(1036636241938767 - 
               120305338397800*lb^2 + 5723155068432*lb^4 - 144682986240*
                lb^6 + 2088837376*lb^8 - 16803840*lb^10 + 61440*lb^12)*
              II[5]^2 + 72*(212039218948887 - 24607851478360*lb^2 + 
               1170606458704*lb^4 - 29586034944*lb^6 + 426578176*lb^8 - 
               3414016*lb^10 + 12288*lb^12)*II[4]*II[6]) - 
           2040192*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (11166794739 - 662458480*lb^2 + 15312416*lb^4 - 167680*lb^6 + 
             768*lb^8)*II[3]^2*II[7] - 17664*(-225 + 1036*lb^2 - 560*lb^4 + 
             64*lb^6)*II[2]*(24*(-252003628148809725 + 62244720458371980*
                lb^2 - 6227294470837520*lb^4 + 333055150372800*lb^6 - 
               10504797976320*lb^8 + 200524375040*lb^10 - 2215096320*lb^12 + 
               11354112*lb^14)*II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*
                lb^4 + 64*lb^6)*(7*(-1947076124175 + 161491721468*lb^2 - 
                 5357831776*lb^4 + 90231680*lb^6 - 793344*lb^8 + 3072*lb^10)*
                II[5]*II[6] + 22*(-673987839525 + 55900746324*lb^2 - 
                 1854484000*lb^4 + 31204992*lb^6 - 272640*lb^8 + 1024*lb^10)*
                II[4]*II[7]) + 286*(1057360467452664375 - 261179179583360400*
                lb^2 + 26137803634310528*lb^4 - 1399945390618880*lb^6 + 
               44401337789952*lb^8 - 864239759360*lb^10 + 10209984512*lb^12 - 
               67829760*lb^14 + 196608*lb^16)*II[3]*II[8]) - 
           22080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^2*(128*(5510216950454673 - 910912481616552*lb^2 + 
               61620594019120*lb^4 - 2220690251520*lb^6 + 45988734720*lb^8 - 
               534833152*lb^10 + 2838528*lb^12)*II[3]^2*II[4] + 
             143*(-25386484535015175 + 4196940918659892*lb^2 - 
               284047883884976*lb^4 + 10265457442368*lb^6 - 215279854848*
                lb^8 + 2635455488*lb^10 - 17534976*lb^12 + 49152*lb^14)*
              II[9]) - 29393*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
            (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*II[12]) + 42*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*II[3]*(-9600*(4031453424475631523519 - 
             525713760222204974032*lb^2 + 29223443238964126848*lb^4 - 
             912183003190041856*lb^6 + 17683620102876672*lb^8 - 
             221354770624512*lb^10 + 1784555831296*lb^12 - 8727756800*lb^14 + 
             20643840*lb^16)*II[4]^2*II[5] - 4199*(-23 + 2*lb)*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (21 + 2*lb)*(23 + 2*lb)*(789067 - 11320*lb^2 + 48*lb^4)*II[12]) + 
         3024*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^2*(-6815744*(-800438092719557327 + 
             204957350117076596*lb^2 - 21521451135905328*lb^4 + 
             1224908192930368*lb^6 - 41730205924608*lb^8 + 873722387456*
              lb^10 - 10746662912*lb^12 + 62177280*lb^14)*II[2]^7*II[3] - 
           479232*(580949879580762936795 - 148862239255926607440*lb^2 + 
             15689415802888297344*lb^4 - 902526904926536960*lb^6 + 
             31546716566976000*lb^8 - 700456509665280*lb^10 + 
             9894361825280*lb^12 - 83872382976*lb^14 + 339148800*lb^16)*
            II[2]^2*II[3]^4 - 6389760*(-7 + 2*lb)*(7 + 2*lb)*
            (-4234296675125569221 + 739195557632183084*lb^2 - 
             53920805380194960*lb^4 + 2159832430687680*lb^6 - 
             52197551681280*lb^8 + 778346660864*lb^10 - 6830043136*lb^12 + 
             28262400*lb^14)*II[2]^3*II[3]^2*II[4] - 5324800*(-7 + 2*lb)*
            (7 + 2*lb)*(-1512237331357156251 + 263945585533949284*lb^2 - 
             19228905857434224*lb^4 + 767667471900480*lb^6 - 
             18427585966336*lb^8 + 271521852416*lb^10 - 2338115584*lb^12 + 
             9420800*lb^14)*II[2]^4*II[4]^2 - 166400*(-7 + 2*lb)*(7 + 2*lb)*
            (223991174448627845553 - 39127411662526409040*lb^2 + 
             2866333931776933632*lb^4 - 116204548461042944*lb^6 + 
             2888541257222656*lb^8 - 45840708300800*lb^10 + 
             463817768960*lb^12 - 2819031040*lb^14 + 8192000*lb^16)*II[3]*
            II[4]^3 - 3727360*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (58083171944117957 - 7269438539513400*lb^2 + 379517426832432*
              lb^4 - 10731065489664*lb^6 + 176671234816*lb^8 - 
             1648736256*lb^10 + 7065600*lb^12)*II[2]^4*II[3]*II[5] - 
           174720*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-8603225223339962871 + 1077974435896366340*lb^2 - 
             56851740690711600*lb^4 + 1654207633510720*lb^6 - 
             29113599837440*lb^8 + 316481670144*lb^10 - 2026639360*lb^12 + 
             6144000*lb^14)*II[3]^2*II[4]*II[5] - 582400*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-3072557789860116177 + 
             384887894639959564*lb^2 - 20253519528074448*lb^4 + 
             586245048318400*lb^6 - 10223875080960*lb^8 + 109645095936*
              lb^10 - 689827840*lb^12 + 2048000*lb^14)*II[2]*II[4]^2*II[5] - 
           203840*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-9559066034265781959 + 1197416574272957060*lb^2 - 
             63003200640028464*lb^4 + 1822455409451328*lb^6 - 
             31713694053632*lb^8 + 338279304192*lb^10 - 2105610240*lb^12 + 
             6144000*lb^14)*II[2]*II[3]*II[5]^2 - 4472832*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-109095993481093 + 10043629688660*lb^2 - 378814704544*lb^4 + 
             7432722560*lb^6 - 77484288*lb^8 + 353280*lb^10)*II[2]^5*II[6] - 
           314496*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(15082033264577379 - 1391161839426024*lb^2 + 
             53663033566544*lb^4 - 1123513963264*lb^6 + 13728406784*lb^8 - 
             95447040*lb^10 + 307200*lb^12)*II[3]^3*II[6] - 
           2096640*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(16159202149427919 - 1489992437644504*lb^2 + 
             57247068160208*lb^4 - 1188031385856*lb^6 + 14308964608*lb^8 - 
             97556480*lb^10 + 307200*lb^12)*II[2]*II[3]*II[4]*II[6] - 
           6115200*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(3590906103731475 - 330984171289016*lb^2 + 
             12662848528528*lb^4 - 259975189760*lb^6 + 3068589312*lb^8 - 
             20281344*lb^10 + 61440*lb^12)*II[2]^2*II[5]*II[6] - 
           1153152*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-102971670844203 + 
             7057370772700*lb^2 - 197670031072*lb^4 + 2877279104*lb^6 - 
             22320896*lb^8 + 76800*lb^10)*II[2]*II[3]^2*II[7] - 
           3843840*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-36775323150525 + 
             2519260716084*lb^2 - 70052379936*lb^4 + 1003709056*lb^6 - 
             7610624*lb^8 + 25600*lb^10)*II[2]^2*II[4]*II[7] - 
           15246*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(11233370707313175 - 
             770335337110248*lb^2 + 21768252203152*lb^4 - 327025863424*lb^6 + 
             2793912576*lb^8 - 13232128*lb^10 + 28672*lb^12)*II[7]^2 - 
           1427712*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(533923041655 - 27083184064*lb^2 + 535120992*lb^4 - 
             4990464*lb^6 + 19200*lb^8)*II[2]^2*II[3]*II[8] - 
           72072*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-21634639864743 + 1098992901244*lb^2 - 
             22386337632*lb^4 + 231836544*lb^6 - 1258240*lb^8 + 3072*lb^10)*
            II[6]*II[8] - 594880*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-2173494247 + 80091876*lb^2 - 1036752*lb^4 + 4800*lb^6)*II[2]^3*
            II[9] - 15015*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(387512375343 - 
             14321289584*lb^2 + 202752928*lb^4 - 1345280*lb^6 + 3840*lb^8)*
            II[5]*II[9] - 48620*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(-381354201 + 9868124*lb^2 - 90160*lb^4 + 320*lb^6)*
            II[4]*II[10] - 92378*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(576499 - 9688*lb^2 + 
             48*lb^4)*II[3]*II[11] - 117572*(-23 + 2*lb)*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*(-1303 + 12*lb^2)*II[2]*II[12]) + 
         13104*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^3*(-3932160*(-4031375050189655715 + 
             1020956672621036820*lb^2 - 105612722812078320*lb^4 + 
             5894363574313536*lb^6 - 195869570607360*lb^8 + 
             3976553479168*lb^10 - 47130234880*lb^12 + 261144576*lb^14)*
            II[2]^5*II[3]^2 - 110592*(139330911393398290347 - 
             35315164049141664480*lb^2 + 3669024057154778432*lb^4 - 
             207297129796866560*lb^6 + 7090954837025280*lb^8 - 
             153553865154560*lb^10 + 2108888268800*lb^12 - 
             17334927360*lb^14 + 67829760*lb^16)*II[3]^5 - 
           13107200*(-7 + 2*lb)*(7 + 2*lb)*(9794310923225335 - 
             1680505566999864*lb^2 + 119151807558096*lb^4 - 
             4547261449472*lb^6 + 100714422528*lb^8 - 1262680064*lb^10 + 
             7254016*lb^12)*II[2]^6*II[4] - 7372800*(-7 + 2*lb)*(7 + 2*lb)*
            (-1015522672287173301 + 174458438623966044*lb^2 - 
             12475983268894480*lb^4 + 488079047997120*lb^6 - 
             11480579116800*lb^8 + 166140236800*lb^10 - 1411952640*lb^12 + 
             5652480*lb^14)*II[2]*II[3]^3*II[4] - 61440000*(-7 + 2*lb)*
            (7 + 2*lb)*(-217610110065114477 + 37375264027882476*lb^2 - 
             2668792957865104*lb^4 + 104013227984832*lb^6 - 
             2428681737984*lb^8 + 34715567104*lb^10 - 289615872*lb^12 + 
             1130496*lb^14)*II[2]^2*II[3]*II[4]^2 - 64512000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(2786045203071713 - 
             340925450432040*lb^2 + 17329331587632*lb^4 - 475219193600*lb^6 + 
             7565317888*lb^8 - 68184064*lb^10 + 282624*lb^12)*II[2]^2*II[3]^2*
            II[5] - 28672000*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (4975037073509707 - 608597047323240*lb^2 + 30847845037776*lb^4 - 
             840005845760*lb^6 + 13198570752*lb^8 - 116582400*lb^10 + 
             471040*lb^12)*II[2]^3*II[4]*II[5] - 1960000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-163754468046199125 + 
             20052853905009164*lb^2 - 1026041519901072*lb^4 + 
             28705415560128*lb^6 - 480717922048*lb^8 + 4916978688*lb^10 - 
             29306880*lb^12 + 81920*lb^14)*II[4]*II[5]^2 - 
           51609600*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-26164722108629 + 2335735424644*lb^2 - 
             84988710560*lb^4 + 1602232960*lb^6 - 16036096*lb^8 + 
             70656*lb^10)*II[2]^3*II[3]*II[6] - 2016000*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (1384100458301025 - 123736981161384*lb^2 + 4581789072944*lb^4 - 
             91132772096*lb^6 + 1047795456*lb^8 - 6809600*lb^10 + 
             20480*lb^12)*II[4]^2*II[6] - 1411200*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(4306088857541175 - 
             384952709224328*lb^2 + 14250466490128*lb^4 - 282908643072*lb^6 + 
             3234113792*lb^8 - 20776960*lb^10 + 61440*lb^12)*II[3]*II[5]*
            II[6] - 604800*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(6850534583232225 - 612147851641576*lb^2 + 
             22542718915376*lb^4 - 441830999808*lb^6 + 4933105408*lb^8 - 
             30550016*lb^10 + 86016*lb^12)*II[2]*II[6]^2 - 
           47308800*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(59545923823 - 
             3903864880*lb^2 + 99845664*lb^4 - 1201920*lb^6 + 5888*lb^8)*
            II[2]^4*II[7] - 4435200*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-8819935899525 + 579721105764*lb^2 - 15466307360*lb^4 + 
             213204096*lb^6 - 1562880*lb^8 + 5120*lb^10)*II[3]*II[4]*II[7] - 
           3696000*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-13719777881175 + 
             901238656652*lb^2 - 23815671392*lb^4 + 321130880*lb^6 - 
             2274048*lb^8 + 7168*lb^10)*II[2]*II[5]*II[7] - 
           823680*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(128052354383 - 6139981040*lb^2 + 115263904*lb^4 - 
             1027840*lb^6 + 3840*lb^8)*II[3]^2*II[8] - 5491200*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (45732591161 - 2191096640*lb^2 + 40427424*lb^4 - 350720*lb^6 + 
             1280*lb^8)*II[2]*II[4]*II[8] - 2059200*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-521275007 + 17759028*lb^2 - 214480*lb^4 + 960*lb^6)*II[2]*II[3]*
            II[9] - 19448000*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(113997 - 2616*lb^2 + 16*lb^4)*II[2]^2*II[10] - 
           52003*(-25 + 2*lb)*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*
            (25 + 2*lb)*II[13]) + 7*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[2]*
          (-165888*(-87115089715477231450635 + 22770871094034766108364*lb^2 - 
             2469255453023214000320*lb^4 + 147875680490948966144*lb^6 - 
             5472807155358394880*lb^8 + 132060096304195584*lb^10 - 
             2120200633303040*lb^12 + 22387004473344*lb^14 - 
             145481728000*lb^16 + 460062720*lb^18)*II[3]^5 - 
           22400*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (13438101622682189605725 - 1752030549222521234416*lb^2 + 
             97235871354821316480*lb^4 - 3023044748008873728*lb^6 + 
             58159413412620800*lb^8 - 718823456526336*lb^10 + 
             5685485568000*lb^12 - 27082424320*lb^14 + 61931520*lb^16)*II[4]*
            II[5]^2 - 345600*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-7572183385229873775 + 736924278915356004*
              lb^2 - 30429601621419952*lb^4 + 697429690242880*lb^6 - 
             9708603862272*lb^8 + 83702262784*lb^10 - 426151936*lb^12 + 
             1032192*lb^14)*II[4]^2*II[6] - 564480*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-10096242723426295125 + 982557334370802620*lb^2 - 
             40567754188259344*lb^4 + 929063114074304*lb^6 - 
             12899847671552*lb^8 + 110545564672*lb^10 - 556642304*lb^12 + 
             1327104*lb^14)*II[3]*II[5]*II[6] - 5322240*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(6893201574145125 - 507687046746120*
              lb^2 + 15681011581424*lb^4 - 263097619200*lb^6 + 
             2573882112*lb^8 - 14305280*lb^10 + 36864*lb^12)*II[3]*II[4]*
            II[7] - 329472*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-300237166042925 + 16774771175444*lb^2 - 
             384617813280*lb^4 + 4597016192*lb^6 - 29323520*lb^8 + 
             82944*lb^10)*II[3]^2*II[8] - 96577*(-25 + 2*lb)*(-23 + 2*lb)*
            (-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (21 + 2*lb)*(23 + 2*lb)*(25 + 2*lb)*(-505 + 4*lb^2)*II[13]) + 
         7*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]*
          (-4194304*(216927342167598505991 - 90821340997641462304*lb^2 + 
             14952741800326536512*lb^4 - 1302332810957075968*lb^6 + 
             67508156391193088*lb^8 - 2194704879050752*lb^10 + 
             45074731188224*lb^12 - 553560702976*lb^14 + 3233218560*lb^16)*
            II[2]^9 - 21233664*(-5 + 2*lb)*(5 + 2*lb)*
            (2099238002853744849489 - 543349060997426960800*lb^2 + 
             58038908478801557056*lb^4 - 3396089710368514560*lb^6 + 
             121214446606671360*lb^8 - 2759020235841536*lb^10 + 
             40102098452480*lb^12 - 350988140544*lb^14 + 1469644800*lb^16)*
            II[2]^4*II[3]^3 - 141557760*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(-9180280539747838953 + 1626467377651320652*lb^2 - 
             120866727131805648*lb^4 + 4952225356536768*lb^6 - 
             122923690261248*lb^8 + 1889695032320*lb^10 - 17145655296*lb^12 + 
             73482240*lb^14)*II[2]^5*II[3]*II[4] - 12441600*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(253825106036813923203 - 
             45008750563427645280*lb^2 + 3363847047323967808*lb^4 - 
             139994857804962304*lb^6 + 3598812366475776*lb^8 - 
             59568717537280*lb^10 + 634522255360*lb^12 - 4099276800*lb^14 + 
             12779520*lb^16)*II[3]^4*II[4] - 16588800*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(1359768689198266210155 - 
             241078439611701874800*lb^2 + 17999085095890979584*lb^4 - 
             747174252176822016*lb^6 + 19114030160440832*lb^8 - 
             313817186357248*lb^10 + 3301770952704*lb^12 - 
             20965031936*lb^14 + 63897600*lb^16)*II[2]*II[3]^2*II[4]^2 - 
           3686400*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (2428142794752154466097 - 430425517015208699136*lb^2 + 
             32102450087271224640*lb^4 - 1329173113052888064*lb^6 + 
             33832098219826688*lb^8 - 550805698150400*lb^10 + 
             5722460405760*lb^12 - 35713187840*lb^14 + 106496000*lb^16)*
            II[2]^2*II[4]^3 - 27525120*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(125928904680783097 - 
             16088214608075688*lb^2 + 861288740721456*lb^4 - 
             25091324630784*lb^6 + 427433094912*lb^8 - 4137904128*lb^10 + 
             18370560*lb^12)*II[2]^6*II[5] - 58060800*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-3481802908910475939 + 445357327393527892*lb^2 - 
             24092760756156912*lb^4 + 722893657983552*lb^6 - 
             13193220311296*lb^8 + 149541288960*lb^10 - 1003180032*lb^12 + 
             3194880*lb^14)*II[2]*II[3]^3*II[5] - 7741440*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-93261979161822463479 + 11926488025327103060*lb^2 - 
             643985815709241264*lb^4 + 19235231203318848*lb^6 - 
             348145101362432*lb^8 + 3894673062912*lb^10 - 25652858880*lb^12 + 
             79872000*lb^14)*II[2]^2*II[3]*II[4]*II[5] - 1505280*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-103623727285751854599 + 13248489142346366036*lb^2 - 
             713947894434820272*lb^4 + 21214339420273728*lb^6 - 
             379940455318784*lb^8 + 4172220251136*lb^10 - 26695864320*lb^12 + 
             79872000*lb^14)*II[2]^3*II[5]^2 - 117600*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (1989616898883438578025 - 254559676442493789984*lb^2 + 
             13803637161401407424*lb^4 - 417263450232233472*lb^6 + 
             7763986997949952*lb^8 - 92301918593024*lb^10 + 
             698577567744*lb^12 - 3169976320*lb^14 + 6881280*lb^16)*II[5]^3 - 
           20901888*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (163494538663764771 - 15502974486118136*lb^2 + 616334955824784*
              lb^4 - 13322720541952*lb^6 + 168183317760*lb^8 - 
             1206761472*lb^10 + 3993600*lb^12)*II[2]^2*II[3]^2*II[6] - 
           15482880*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (175171586602292559 - 16605205591075624*lb^2 + 657955201117712*
              lb^4 - 14108669784832*lb^6 + 175595675904*lb^8 - 
             1234642944*lb^10 + 3993600*lb^12)*II[2]^3*II[4]*II[6] - 
           725760*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-16816821746875170525 + 
             1595683282887064284*lb^2 - 63921599902417040*lb^4 + 
             1413514145016512*lb^6 - 18875298113280*lb^8 + 155219907584*
              lb^10 - 750202880*lb^12 + 1720320*lb^14)*II[4]*II[5]*II[6] - 
           1959552*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-3567203787773262825 + 338474414985057452*lb^2 - 
             13556806936331344*lb^4 + 299451529882560*lb^6 - 
             3983717075712*lb^8 + 32462029824*lb^10 - 154169344*lb^12 + 
             344064*lb^14)*II[3]*II[6]^2 - 17031168*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-1116250151666283 + 
             79392318474604*lb^2 - 2312779679200*lb^4 + 35024259456*lb^6 - 
             281970432*lb^8 + 998400*lb^10)*II[2]^3*II[3]*II[7] - 
           5702400*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(6889002862218075 - 490616958823992*lb^2 + 
             14572810808080*lb^4 - 234041054464*lb^6 + 2185628928*lb^8 - 
             11597824*lb^10 + 28672*lb^12)*II[4]^2*II[7] - 
           3991680*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(21432448742905125 - 1526342473944120*lb^2 + 
             45325297061296*lb^4 - 726335811840*lb^6 + 6739692288*lb^8 - 
             35338240*lb^10 + 86016*lb^12)*II[3]*II[5]*II[7] - 
           4790016*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(24354894871829025 - 1733757746880744*lb^2 + 
             51180802509616*lb^4 - 808681965312*lb^6 + 7318042368*lb^8 - 
             36972544*lb^10 + 86016*lb^12)*II[2]*II[6]*II[7] - 
           5271552*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(5787924470263 - 
             308590482832*lb^2 + 6425670432*lb^4 - 62907648*lb^6 + 
             249600*lb^8)*II[2]^4*II[8] - 29652480*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (-14288298883335 + 763546130812*lb^2 - 16641863520*lb^4 + 
             188201856*lb^6 - 1135360*lb^8 + 3072*lb^10)*II[3]*II[4]*II[8] - 
           34594560*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-15875783274855 + 
             847916817532*lb^2 - 18288066400*lb^4 + 201984896*lb^6 - 
             1176320*lb^8 + 3072*lb^10)*II[2]*II[5]*II[8] - 
           16679520*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (54287573715 - 2149606128*lb^2 + 33443872*lb^4 - 247552*lb^6 + 
             768*lb^8)*II[3]^2*II[9] - 37065600*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(58164887655 - 2301498592*lb^2 + 
             35144672*lb^4 - 252928*lb^6 + 768*lb^8)*II[2]*II[4]*II[9] - 
           42007680*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(-178081695 + 5073028*lb^2 - 51280*lb^4 + 
             192*lb^6)*II[2]*II[3]*II[10] - 26604864*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(21 + 2*lb)*(480727 - 9320*lb^2 + 48*lb^4)*II[2]^2*
            II[11] - 185725*(-27 + 2*lb)*(-25 + 2*lb)*(-23 + 2*lb)*
            (-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*(25 + 2*lb)*
            (27 + 2*lb)*II[14])))/302231454903657293676544, 
     A[30] -> (15*(-9007199254740992*(-1 + 2*lb)*(1 + 2*lb)*II[1]^29 - 
         2057019129801474048*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          II[1]^26*II[2] - 66853121718547906560*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(-21 + 4*lb^2)*II[1]^23*II[2]^2 - 
         8356640214818488320*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*II[1]^24*II[3] - 75508213369609912320*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(-115 + 12*lb^2)*II[1]^21*II[2]*II[3] - 
         1094713344*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(291903930703015845077 - 76924551706446545568*lb^2 + 
           8418043853167321024*lb^4 - 508257762201939456*lb^6 + 
           18870167376006656*lb^8 - 450771245686784*lb^10 + 
           6942000529408*lb^12 - 65006600192*lb^14 + 293928960*lb^16)*II[2]^8*
          II[3] - 17160957584002252800*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[1]^22*
          II[4] - 53452800*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (-137228806582466753101113 + 24986715426529722027540*lb^2 - 
           1934625149667855360576*lb^4 + 84394349022308337920*lb^6 - 
           2311596075350420992*lb^8 + 41794051363346432*lb^10 - 
           507478808281088*lb^12 + 4081290379264*lb^14 - 20319371264*lb^16 + 
           49545216*lb^18)*II[3]^3*II[4]^2 - 11011614449734778880*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^19*
          (3*(8371 - 1240*lb^2 + 48*lb^4)*II[3]^2 + 
           20*(2989 - 440*lb^2 + 16*lb^4)*II[2]*II[4]) - 
         9354240*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
          (5270790176860320640791 - 699419737325815088480*lb^2 + 
           39764931757450417728*lb^4 - 1277242667773872640*lb^6 + 
           25658496527346176*lb^8 - 335386558832640*lb^10 + 
           2845450584064*lb^12 - 14747566080*lb^14 + 37158912*lb^16)*II[3]^4*
          II[5] - 2752903612433694720*(9 - 40*lb^2 + 16*lb^4)*II[1]^20*
          (64*(2407 - 680*lb^2 + 48*lb^4)*II[2]^3 + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[5]) - 
         3566261497925468160*(9 - 40*lb^2 + 16*lb^4)*II[1]^17*
          (32*(-536219 + 178436*lb^2 - 19216*lb^4 + 704*lb^6)*II[2]^4 + 
           30*(7949025 - 2675344*lb^2 + 305760*lb^4 - 14592*lb^6 + 256*lb^8)*
            II[3]*II[4] + 35*(8831025 - 2966864*lb^2 + 336224*lb^4 - 
             15616*lb^6 + 256*lb^8)*II[2]*II[5]) - 
         19005440*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
          II[2]^5*(10*(3970639450019720213667 - 722526543035735386768*lb^2 + 
             55718517187796486016*lb^4 - 2404787700932231424*lb^6 + 
             64368674313201152*lb^8 - 1111960434782208*lb^10 + 
             12361146040320*lb^12 - 83117670400*lb^14 + 268369920*lb^16)*
            II[4]^2 + 63*(1372566506496106583421 - 249761226622617900352*
              lb^2 + 19260013090055284544*lb^4 - 831121671177142272*lb^6 + 
             22234182002865664*lb^8 - 383474826035200*lb^10 + 
             4245346861056*lb^12 - 28273278976*lb^14 + 89456640*lb^16)*II[3]*
            II[5]) - 239468544*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(159139539704619529 - 
           15834883462440904*lb^2 + 665737776395312*lb^4 - 
           15326191612672*lb^6 + 207085158144*lb^8 - 1591117824*lb^10 + 
           5591040*lb^12)*II[2]^6*II[6] - 2046240*(-11 + 2*lb)*(-9 + 2*lb)*
          (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
          (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (3771452653471370412675 - 375796973191546492128*lb^2 + 
           16037857660855003968*lb^4 - 385256622322471424*lb^6 + 
           5747393900491264*lb^8 - 55237204779008*lb^10 + 
           340679671808*lb^12 - 1270743040*lb^14 + 2293760*lb^16)*II[5]^2*
          II[6] - 1783130748962734080*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*
          II[1]^18*(704*(2333 - 376*lb^2 + 16*lb^4)*II[2]^2*II[3] + 
           7*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*II[6]) - 
         333112337718312960*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^15*
          (448*(-2692025 + 526588*lb^2 - 35120*lb^4 + 832*lb^6)*II[2]^3*
            II[3] + (-49 + 4*lb^2)*(10*(-5087601 + 587804*lb^2 - 22960*lb^4 + 
               320*lb^6)*II[4]^2 + 7*(-15827967 + 1828148*lb^2 - 71120*lb^4 + 
               960*lb^6)*II[3]*II[5]) + 42*(176251383 - 34681120*lb^2 + 
             2419424*lb^4 - 71680*lb^6 + 768*lb^8)*II[2]*II[6]) - 
         145736647751761920*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^16*
          (1248*(-743835 + 138980*lb^2 - 8720*lb^4 + 192*lb^6)*II[2]*
            II[3]^2 + 4160*(-265629 + 49516*lb^2 - 3056*lb^4 + 64*lb^6)*
            II[2]^2*II[4] + 33*(81162081 - 15237520*lb^2 + 993888*lb^4 - 
             26880*lb^6 + 256*lb^8)*II[7]) - 36434161937940480*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^13*
          (384*(1362402633 - 289118880*lb^2 + 22719008*lb^4 - 809984*lb^6 + 
             11520*lb^8)*II[2]^2*II[3]^2 + 2560*(162182797 - 34382128*lb^2 + 
             2684768*lb^4 - 93952*lb^6 + 1280*lb^8)*II[2]^3*II[4] + 
           7*(3969 - 520*lb^2 + 16*lb^4)*(5*(-13452101 + 1100604*lb^2 - 30960*
                lb^4 + 320*lb^6)*II[4]*II[5] + 9*(-8560387 + 700196*lb^2 - 
               19600*lb^4 + 192*lb^6)*II[3]*II[6]) + 
           231*(-13067095041 + 2777889044*lb^2 - 220966048*lb^4 + 
             8303232*lb^6 - 148736*lb^8 + 1024*lb^10)*II[2]*II[7]) - 
         389760*(108056025 - 515267064*lb^2 + 351475696*lb^4 - 
           79036672*lb^6 + 7358208*lb^8 - 292864*lb^10 + 4096*lb^12)*II[4]*
          (9*(2314300470406540756425 - 230602585961787701328*lb^2 + 
             9841344482308681984*lb^4 - 236392825738931456*lb^6 + 
             3525531680332288*lb^8 - 33845895983104*lb^10 + 
             208112156672*lb^12 - 771162112*lb^14 + 1376256*lb^16)*II[6]^2 + 
           11*(3916508483940099275475 - 390250508814520495776*lb^2 + 
             16654568042129902656*lb^4 - 400045813443788288*lb^6 + 
             5965903668617728*lb^8 - 57257821822976*lb^10 + 
             351666323456*lb^12 - 1298268160*lb^14 + 2293760*lb^16)*II[5]*
            II[7]) - 79622400*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
          (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
          (13 + 2*lb)*(15 + 2*lb)*(3089947488876909 - 179822539339016*lb^2 + 
           4386418125936*lb^4 - 58128646912*lb^6 + 449817344*lb^8 - 
           1984512*lb^10 + 4096*lb^12)*II[4]^2*II[8] - 
         712704*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[2]^3*
          (120*(-508458631084123764967425 + 134051888390213137016468*lb^2 - 
             14702366159922186896960*lb^4 + 893187050337945649408*lb^6 - 
             33638004465978539520*lb^8 + 828549461592578048*lb^10 - 
             13619287265198080*lb^12 + 147642726547456*lb^14 - 
             987482357760*lb^16 + 3220439040*lb^18)*II[3]^4 + 
           35*(-480249 + 78796*lb^2 - 4016*lb^4 + 64*lb^6)*
            (21*(-6547559445920490975 + 651965167448384356*lb^2 - 
               27620992286602928*lb^4 + 650476776896320*lb^6 - 9296235773184*
                lb^8 + 81937247232*lb^10 - 423333888*lb^12 + 1032192*lb^14)*
              II[5]*II[6] + 22*(-6799388571227195775 + 677040349954949924*
                lb^2 - 28683066361568176*lb^4 + 675434584887104*lb^6 - 
               9648137239808*lb^8 + 84846177280*lb^10 - 434671616*lb^12 + 
               1032192*lb^14)*II[4]*II[7]) + 6006*(507950960214616344050625 - 
             133919331832359742149000*lb^2 + 14688719095450674923344*lb^4 - 
             892592940713647797760*lb^6 + 33646992477961449984*lb^8 - 
             831210649035550720*lb^10 + 13782776608989184*lb^12 - 
             153284917985280*lb^14 + 1108488290304*lb^16 - 4773642240*lb^18 + 
             9437184*lb^20)*II[3]*II[8]) - 2602440138424320*
          (9 - 40*lb^2 + 16*lb^4)*II[1]^14*
          (4096*(393367971 - 142989520*lb^2 + 18466208*lb^4 - 1050880*lb^6 + 
             23296*lb^8)*II[2]^5 + 7680*(-14571114075 + 5319926252*lb^2 - 
             701568480*lb^4 + 43168128*lb^6 - 1283840*lb^8 + 15360*lb^10)*
            II[2]*II[3]*II[4] + 22400*(-3237810975 + 1181186556*lb^2 - 
             155221088*lb^4 + 9446272*lb^6 - 273152*lb^8 + 3072*lb^10)*
            II[2]^2*II[5] + 3*(-25 + 4*lb^2)*(384*(544019967 - 111717680*
                lb^2 + 8415904*lb^4 - 285440*lb^6 + 3840*lb^8)*II[3]^3 + 
             143*(-18261468225 + 3753090324*lb^2 - 284574880*lb^4 + 10023552*
                lb^6 - 165120*lb^8 + 1024*lb^10)*II[8])) - 
         290223103672320*(9 - 40*lb^2 + 16*lb^4)*II[1]^11*
          (16384*(-26886699679 + 10326941804*lb^2 - 1474970272*lb^4 + 
             101919872*lb^6 - 3553024*lb^8 + 52224*lb^10)*II[2]^6 + 
           11520*(7965945717975 - 3065593444376*lb^2 + 441669783120*lb^4 - 
             31435901184*lb^6 + 1202434304*lb^8 - 24238080*lb^10 + 
             208896*lb^12)*II[2]^2*II[3]*II[4] + 4480*(8850749243175 - 
             3404768226008*lb^2 + 489721849936*lb^4 - 34680783104*lb^6 + 
             1309786368*lb^8 - 25663488*lb^10 + 208896*lb^12)*II[2]^3*II[5] + 
           7*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*
            (35*(3670308261 - 345644240*lb^2 + 12179424*lb^4 - 195840*lb^6 + 
               1280*lb^8)*II[5]^2 + 36*(-121 + 4*lb^2)*(10*(-6204501 + 
                 379180*lb^2 - 8048*lb^4 + 64*lb^6)*II[4]*II[6] + 11*
                (-6681753 + 408268*lb^2 - 8624*lb^4 + 64*lb^6)*II[3]*
                II[7])) + 24*(-25 + 4*lb^2)*II[2]*
            (144*(-297404488035 + 66908033020*lb^2 - 5814287840*lb^4 + 
               250503040*lb^6 - 5533440*lb^8 + 52224*lb^10)*II[3]^3 + 
             143*(3743600986125 - 842429389320*lb^2 + 73350211696*lb^4 - 
               3193127680*lb^6 + 73943808*lb^8 - 870400*lb^10 + 4096*lb^12)*
              II[8])) + 445440*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]^4*
          (-128*(55589227219392069697353 - 10116639898656777789952*lb^2 + 
             780757573565284190016*lb^4 - 33763992967479389184*lb^6 + 
             907410645391322624*lb^8 - 15789558911041536*lb^10 + 
             177629994565632*lb^12 - 1216108822528*lb^14 + 4025548800*lb^16)*
            II[3]^2*II[4] - 429*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(792620248711 - 35083927632*lb^2 + 
             606625056*lb^4 - 4923648*lb^6 + 16128*lb^8)*II[9]) - 
         217667327754240*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^12*
          (278528*(379037887 - 82794368*lb^2 + 6768928*lb^4 - 253952*lb^6 + 
             3840*lb^8)*II[2]^4*II[3] + 10880*(-49 + 4*lb^2)*II[2]*
            (10*(163702341 - 22510784*lb^2 + 1157408*lb^4 - 27136*lb^6 + 256*
                lb^8)*II[4]^2 + 7*(509294547 - 70025968*lb^2 + 3596320*lb^4 - 
               83712*lb^6 + 768*lb^8)*II[3]*II[5]) + 
           45696*(-28357262703 + 6208674172*lb^2 - 515483744*lb^4 + 
             20573056*lb^6 - 400128*lb^8 + 3072*lb^10)*II[2]^2*II[6] + 
           5*(-49 + 4*lb^2)*(6528*(458383491 - 63106864*lb^2 + 3277088*lb^4 - 
               78592*lb^6 + 768*lb^8)*II[3]^2*II[4] + 
             143*(-107705394225 + 14834028564*lb^2 - 773844640*lb^4 + 
               19178112*lb^6 - 226560*lb^8 + 1024*lb^10)*II[9])) - 
         10501493882880*(-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^9*
          (12288*(-3933607778545 + 922901027956*lb^2 - 84886142880*lb^4 + 
             3932981888*lb^6 - 94905600*lb^8 + 992256*lb^10)*II[2]^5*II[3] + 
           3200*(-49 + 4*lb^2)*II[2]^2*(10*(-637030135611 + 97684465660*
                lb^2 - 5917711072*lb^4 + 180524928*lb^6 - 2852608*lb^8 + 
               19456*lb^10)*II[4]^2 + 21*(-660622939479 + 101298148796*lb^2 - 
               6134199648*lb^4 + 186708864*lb^6 - 2925312*lb^8 + 19456*lb^10)*
              II[3]*II[5]) + 26880*(36783855251451 - 8639426526440*lb^2 + 
             799735550672*lb^4 - 37904843520*lb^6 + 985244928*lb^8 - 
             13527040*lb^10 + 77824*lb^12)*II[2]^3*II[6] + 
           6*(48*(407885857706205 - 95917055510200*lb^2 + 8939142476592*
                lb^4 - 431798964480*lb^6 + 11710001920*lb^8 - 174766080*
                lb^10 + 1167360*lb^12)*II[3]^4 + 5*(-480249 + 78796*lb^2 - 
               4016*lb^4 + 64*lb^6)*(7*(44120931525 - 3137766544*lb^2 + 
                 84295904*lb^4 - 1044736*lb^6 + 5376*lb^8)*II[5]*II[6] + 22*
                (15272627175 - 1086136048*lb^2 + 29170848*lb^4 - 
                 360192*lb^6 + 1792*lb^8)*II[4]*II[7]) + 
             286*(-3422838296752875 + 804994248209940*lb^2 - 75083025309040*
                lb^4 + 3641149137472*lb^6 - 100339810560*lb^8 + 1591131136*
                lb^10 - 13619200*lb^12 + 49152*lb^14)*II[3]*II[8]) + 
           15*(-49 + 4*lb^2)*II[2]*(256*(-8918605692729 + 1368420867076*
                lb^2 - 83271019680*lb^4 + 2569249920*lb^6 - 41463040*lb^8 + 
               291840*lb^10)*II[3]^2*II[4] + 143*(82179215793675 - 
               12610828525032*lb^2 + 768451803088*lb^4 - 23919035136*lb^6 + 
               403002624*lb^8 - 3500032*lb^10 + 12288*lb^12)*II[9])) - 
         183744*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*II[3]*
          (42*(-14747474600137273725 + 1120411754833507596*lb^2 - 
             36187277823009040*lb^4 + 648771814055872*lb^6 - 
             7046119192320*lb^8 + 47124947968*lb^10 - 184791040*lb^12 + 
             344064*lb^14)*II[6]*II[7] + 65*(-225 + 4*lb^2)*
            (14*(3204389538319401 - 186480546158904*lb^2 + 4547690502640*
                lb^4 - 60116576512*lb^6 + 461952768*lb^8 - 2013184*lb^10 + 
               4096*lb^12)*II[5]*II[8] + 5*(10178649011432187 - 
               592349449975720*lb^2 + 14445273415120*lb^4 - 190894996224*
                lb^6 + 1463092480*lb^8 - 6301696*lb^10 + 12288*lb^12)*II[4]*
              II[9])) - 33839520*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
          (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
          (19 + 2*lb)*(107832760227 - 3587966128*lb^2 + 47036192*lb^4 - 
           293632*lb^6 + 768*lb^8)*II[3]^2*II[10] + 102287278080*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^7*
          (-67584*(1986762852420771 - 483085480613480*lb^2 + 
             47067697200464*lb^4 - 2404229186304*lb^6 + 69714812160*lb^8 - 
             1123608576*lb^10 + 8171520*lb^12)*II[2]^4*II[3]^2 - 
           450560*(-7 + 2*lb)*(7 + 2*lb)*(-2896112254857 + 467585923748*
              lb^2 - 30320599200*lb^4 + 1008873600*lb^6 - 17718528*lb^8 + 
             136192*lb^10)*II[2]^5*II[4] - 63360*(-7 + 2*lb)*(7 + 2*lb)*
            (200195343457965 - 32393359813080*lb^2 + 2135232115376*lb^4 - 
             74679477504*lb^6 + 1496199936*lb^8 - 16799744*lb^10 + 
             86016*lb^12)*II[3]^3*II[4] - 211200*(-7 + 2*lb)*(7 + 2*lb)*
            (214491988064241 - 34693343884584*lb^2 + 2280610471216*lb^4 - 
             79231405824*lb^6 + 1567786752*lb^8 - 17262592*lb^10 + 
             86016*lb^12)*II[2]*II[3]*II[4]^2 - 73920*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(-8238369202887 + 925666668140*lb^2 - 
             41864676960*lb^4 + 972051840*lb^6 - 11928320*lb^8 + 64512*lb^10)*
            II[2]*II[3]^2*II[5] - 49280*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(-14711163619893 + 1652025774452*lb^2 - 
             74307834912*lb^4 + 1702996608*lb^6 - 20445440*lb^8 + 
             107520*lb^10)*II[2]^2*II[4]*II[5] - 88704*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (77368936971 - 6130371584*lb^2 + 187949536*lb^4 - 2710016*lb^6 + 
             16128*lb^8)*II[2]^2*II[3]*II[6] - 378*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-18569159714025 + 
             1474066134244*lb^2 - 46399124640*lb^4 + 734439552*lb^6 - 
             6012160*lb^8 + 21504*lb^10)*II[6]^2 - 325248*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(-58691963 + 3257332*lb^2 - 63632*lb^4 + 
             448*lb^6)*II[2]^3*II[7] - 2310*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(37189031175 - 2071941488*lb^2 + 43883168*lb^4 - 
             431872*lb^6 + 1792*lb^8)*II[5]*II[7] - 17160*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-229 + 4*lb^2)*
            (108265 - 2216*lb^2 + 16*lb^4)*II[4]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(282595 - 6808*lb^2 + 48*lb^4)*II[3]*II[9] - 
           24310*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (-309 + 4*lb^2)*II[2]*II[10]) - 5250746941440*
          (-225 + 1036*lb^2 - 560*lb^4 + 64*lb^6)*II[1]^10*
          (233472*(-744452678125 + 171229619380*lb^2 - 15325120800*lb^4 + 
             685079168*lb^6 - 15806720*lb^8 + 156672*lb^10)*II[2]^3*II[3]^2 + 
           389120*(-265868960203 + 61120967484*lb^2 - 5454624224*lb^4 + 
             241822592*lb^6 - 5474048*lb^8 + 52224*lb^10)*II[2]^4*II[4] + 
           34048*(3969 - 520*lb^2 + 16*lb^4)*II[2]*
            (5*(2756270497 - 273679520*lb^2 + 10299168*lb^4 - 179200*lb^6 + 
               1280*lb^8)*II[4]*II[5] + 9*(1753986839 - 174143520*lb^2 + 
               6544608*lb^4 - 112640*lb^6 + 768*lb^8)*II[3]*II[6]) + 
           561792*(2677455890109 - 616297460680*lb^2 + 55418492528*lb^4 - 
             2521987840*lb^6 + 61979392*lb^8 - 788480*lb^10 + 4096*lb^12)*
            II[2]^2*II[7] + (-49 + 4*lb^2)*(72960*(-200937367953 + 
               29897734692*lb^2 - 1748059040*lb^4 + 51300480*lb^6 - 779520*
                lb^8 + 5120*lb^10)*II[3]*II[4]^2 + 25536*(-625137447951 + 
               93010342444*lb^2 - 5435430240*lb^4 + 159077760*lb^6 - 2394880*
                lb^8 + 15360*lb^10)*II[3]^2*II[5] + 2431*(38881647315225 - 
               5785905888504*lb^2 + 338694029296*lb^4 - 10018676992*lb^6 + 
               158500608*lb^8 - 1275904*lb^10 + 4096*lb^12)*II[10])) + 
         972840960*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^5*
          (-65536*(-83252618269083999 + 34131793048299012*lb^2 - 
             5436283686652848*lb^4 + 450219044537664*lb^6 - 
             21612862053632*lb^8 + 621803047936*lb^10 - 10296528896*lb^12 + 
             78757888*lb^14)*II[2]^8 - 73728*(-5 + 2*lb)*(5 + 2*lb)*
            (-1611332981984288925 + 403221540414066620*lb^2 - 
             41045034840179600*lb^4 + 2243737538700480*lb^6 - 
             72663748396800*lb^8 + 1430339580928*lb^10 - 16355307520*lb^12 + 
             87048192*lb^14)*II[2]^3*II[3]^3 - 122880*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(35232859844449137 - 5938922642975768*
              lb^2 + 411636696418032*lb^4 - 15273771177216*lb^6 + 
             327094042368*lb^8 - 3946387456*lb^10 + 21762048*lb^12)*II[2]^4*
            II[3]*II[4] - 11520*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (-1304681240667373029 + 220180441522580316*lb^2 - 
             15389216258794000*lb^4 + 585013383321280*lb^6 - 
             13285907930880*lb^8 + 184371696640*lb^10 - 1492234240*lb^12 + 
             5652480*lb^14)*II[3]^2*II[4]^2 - 25600*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(-465952897851724971 + 78614370887838804*
              lb^2 - 5484821959054704*lb^4 + 207588275983936*lb^6 - 
             4675919560960*lb^8 + 64051706880*lb^10 - 509071360*lb^12 + 
             1884160*lb^14)*II[2]*II[4]^3 - 28672*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-483298615970865 + 
             57575441399892*lb^2 - 2790043639200*lb^4 + 70012845696*lb^6 - 
             932168960*lb^8 + 5440512*lb^10)*II[2]^5*II[5] - 
           8064*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(16703730588545001 - 1994043877886360*lb^2 + 
             98533098069360*lb^4 - 2619375740160*lb^6 + 40352679680*lb^8 - 
             351836160*lb^10 + 1413120*lb^12)*II[3]^3*II[5] - 
           53760*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(17896673956502997 - 2135657784761480*lb^2 + 
             105175904704752*lb^4 - 2774186484480*lb^6 + 42163970816*lb^8 - 
             360499200*lb^10 + 1413120*lb^12)*II[2]*II[3]*II[4]*II[5] - 
           47040*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(6628327349777991 - 790664346254040*lb^2 + 
             38797143881808*lb^4 - 1013708775680*lb^6 + 15123374336*lb^8 - 
             125409280*lb^10 + 471040*lb^12)*II[2]^2*II[5]^2 - 
           145152*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-31374068547753 + 
             2706720870308*lb^2 - 94856978592*lb^4 + 1719455872*lb^6 - 
             16563456*lb^8 + 70656*lb^10)*II[2]*II[3]^2*II[6] - 
           161280*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-33614731368693 + 
             2898516814564*lb^2 - 100930917152*lb^4 + 1803195520*lb^6 - 
             16984320*lb^8 + 70656*lb^10)*II[2]^2*II[4]*II[6] - 
           177408*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(214203911841 - 13399858720*lb^2 + 325699360*lb^4 - 
             3732480*lb^6 + 17664*lb^8)*II[2]^2*II[3]*II[7] - 
           4158*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-18694588685175 + 1171373444748*lb^2 - 29295092320*lb^4 + 
             370790784*lb^6 - 2446080*lb^8 + 7168*lb^10)*II[6]*II[7] - 
           219648*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-370224975 + 16560468*lb^2 - 
             260560*lb^4 + 1472*lb^6)*II[2]^3*II[8] - 6006*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(60930510741 - 2734598160*lb^2 + 46863584*lb^4 - 
             375040*lb^6 + 1280*lb^8)*II[5]*II[8] - 6435*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(-223234101 + 6929084*lb^2 - 
             75760*lb^4 + 320*lb^6)*II[4]*II[9] - 7293*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (683469 - 13640*lb^2 + 80*lb^4)*II[3]*II[10] - 
           46189*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(-369 + 4*lb^2)*
            II[2]*II[11]) + 928*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*
          (-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*II[2]*
          (-230400*(-81683420563394254787841 + 14871234275776792601604*lb^2 - 
             1150573151550537796928*lb^4 + 50100600254788673792*lb^6 - 
             1367518939306487296*lb^8 + 24582072984827904*lb^10 - 
             295875122708480*lb^12 + 2350422753280*lb^14 - 
             11515002880*lb^16 + 27525120*lb^18)*II[3]*II[4]^3 - 
           26880*(-9 + 2*lb)*(9 + 2*lb)*(28236240075000472875783 - 
             3746271963333108355600*lb^2 + 212714760675417127296*lb^4 - 
             6811336749971001600*lb^6 + 136067381923188224*lb^8 - 
             1762817433907200*lb^10 + 14766118797312*lb^12 - 
             75253350400*lb^14 + 185794560*lb^16)*II[3]^2*II[4]*II[5] - 
           48384*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-49500037558637326467 + 4931068021156475812*lb^2 - 
             209869783135256944*lb^4 + 4998348811070784*lb^6 - 
             72946536560896*lb^8 + 664928889856*lb^10 - 3601256448*lb^12 + 
             9289728*lb^14)*II[3]^3*II[6] - 15246*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-5672077500787840575 + 430800882857523972*lb^2 - 
             13860330822934960*lb^4 + 246200608257344*lb^6 - 
             2629375540480*lb^8 + 17124330496*lb^10 - 64655360*lb^12 + 
             114688*lb^14)*II[7]^2 - 216216*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(3641333703307677 - 211828704021960*lb^2 + 
             5132143495792*lb^4 - 66815875840*lb^6 + 500079360*lb^8 - 
             2099200*lb^10 + 4096*lb^12)*II[6]*II[8] - 45045*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-65222341826877 + 2891472491748*lb^2 - 51904521248*lb^4 + 
             478311552*lb^6 - 2330880*lb^8 + 5120*lb^10)*II[5]*II[9] - 
           48620*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(192557575017 - 
             6402955520*lb^2 + 82285728*lb^4 - 499200*lb^6 + 1280*lb^8)*II[4]*
            II[10] - 277134*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (21 + 2*lb)*(-97030761 + 2346316*lb^2 - 20144*lb^4 + 64*lb^6)*
            II[3]*II[11]) - 140645007360*(9 - 40*lb^2 + 16*lb^4)*II[1]^8*
          (131072*(82037261843597 - 32720992342504*lb^2 + 4983425938160*
              lb^4 - 384331808512*lb^6 + 16416332544*lb^8 - 382838784*lb^10 + 
             3969024*lb^12)*II[2]^7 + 1720320*(-3037985004538575 + 
             1212883812027172*lb^2 - 185483147702960*lb^4 + 
             14493701723968*lb^6 - 642613456128*lb^8 + 16642534400*lb^10 - 
             240750592*lb^12 + 1556480*lb^14)*II[2]^3*II[3]*II[4] + 
           501760*(-3375475343794575 + 1347342058104932*lb^2 - 
             205868565731248*lb^4 + 16045839884096*lb^6 - 706976058624*lb^8 + 
             18056686592*lb^10 - 253923328*lb^12 + 1556480*lb^14)*II[2]^4*
            II[5] + 224*(-99225 + 28876*lb^2 - 2480*lb^4 + 64*lb^6)*II[2]*
            (35*(-19595784735729 + 2124380314036*lb^2 - 91322556576*lb^4 + 
               1976843904*lb^6 - 22140160*lb^8 + 107520*lb^10)*II[5]^2 + 
             36*(-121 + 4*lb^2)*(10*(33125852889 - 2496087424*lb^2 + 
                 71849120*lb^4 - 964096*lb^6 + 5376*lb^8)*II[4]*II[6] + 77*
                (5096279331 - 383986864*lb^2 + 11038496*lb^4 - 146176*lb^6 + 
                 768*lb^8)*II[3]*II[7])) + 2688*(-25 + 4*lb^2)*II[2]^2*
            (288*(113420086465779 - 27143312079480*lb^2 + 2588644877712*
                lb^4 - 128659508480*lb^6 + 3607983360*lb^8 - 55916544*lb^10 + 
               389120*lb^12)*II[3]^3 + 143*(-2855344910192775 + 
               683396093944116*lb^2 - 65218735770032*lb^4 + 3252252868160*
                lb^6 - 92482135296*lb^8 + 1514396672*lb^10 - 13340672*lb^12 + 
               49152*lb^14)*II[8]) + (1225 - 296*lb^2 + 16*lb^4)*
            (6400*(459179785672551 - 72493109900568*lb^2 + 4618556633936*
                lb^4 - 154331121920*lb^6 + 2915754240*lb^8 - 30464000*lb^10 + 
               143360*lb^12)*II[4]^3 + 13440*(1428558005648817 - 
               225527865785208*lb^2 + 14364883472240*lb^4 - 479389663488*
                lb^6 + 9018707712*lb^8 - 93255680*lb^10 + 430080*lb^12)*II[3]*
              II[4]*II[5] + (9801 - 808*lb^2 + 16*lb^4)*(254016*(4416854499 - 
                 333143984*lb^2 + 9724704*lb^4 - 133888*lb^6 + 768*lb^8)*
                II[3]^2*II[6] + 4199*(-1749495609225 + 131978230164*lb^2 - 
                 3864641440*lb^4 + 54966912*lb^6 - 380160*lb^8 + 1024*lb^10)*
                II[11]))) + 486420480*II[1]^6*(-6029312*(-5 + 2*lb)*
            (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*
            (1215212307440387 - 299788339282328*lb^2 + 29792996019984*lb^4 - 
             1561962713344*lb^6 + 46812493056*lb^8 - 785635328*lb^10 + 
             5992448*lb^12)*II[2]^6*II[3] - 1030400*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(333204689715201 - 
             38670430868392*lb^2 + 1840104258096*lb^4 - 46592384768*lb^6 + 
             676050688*lb^8 - 5498880*lb^10 + 20480*lb^12)*II[4]^2*II[5] - 
           942080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^3*(10*(655970212799613 - 108405304288312*lb^2 + 
               7316525877808*lb^4 - 262111244544*lb^6 + 5364364032*lb^8 - 
               61159424*lb^10 + 315392*lb^12)*II[4]^2 + 
             7*(2040794938836171 - 337254889425784*lb^2 + 22758555211536*
                lb^4 - 814636596480*lb^6 + 16621239552*lb^8 - 187774976*
                lb^10 + 946176*lb^12)*II[3]*II[5]) - 1978368*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
            (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(236614106191 - 19581750800*lb^2 + 630511648*lb^4 - 
             9555200*lb^6 + 59136*lb^8)*II[2]^4*II[6] - 
           51520*(-893025 + 4228884*lb^2 - 2764960*lb^4 + 561792*lb^6 - 
             42240*lb^8 + 1024*lb^10)*II[3]*(7*(1036636241938767 - 
               120305338397800*lb^2 + 5723155068432*lb^4 - 144682986240*
                lb^6 + 2088837376*lb^8 - 16803840*lb^10 + 61440*lb^12)*
              II[5]^2 + 72*(212039218948887 - 24607851478360*lb^2 + 
               1170606458704*lb^4 - 29586034944*lb^6 + 426578176*lb^8 - 
               3414016*lb^10 + 12288*lb^12)*II[4]*II[6]) - 
           2040192*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (11166794739 - 662458480*lb^2 + 15312416*lb^4 - 167680*lb^6 + 
             768*lb^8)*II[3]^2*II[7] - 17664*(-225 + 1036*lb^2 - 560*lb^4 + 
             64*lb^6)*II[2]*(24*(-252003628148809725 + 62244720458371980*
                lb^2 - 6227294470837520*lb^4 + 333055150372800*lb^6 - 
               10504797976320*lb^8 + 200524375040*lb^10 - 2215096320*lb^12 + 
               11354112*lb^14)*II[3]^4 + 35*(-480249 + 78796*lb^2 - 4016*
                lb^4 + 64*lb^6)*(7*(-1947076124175 + 161491721468*lb^2 - 
                 5357831776*lb^4 + 90231680*lb^6 - 793344*lb^8 + 3072*lb^10)*
                II[5]*II[6] + 22*(-673987839525 + 55900746324*lb^2 - 
                 1854484000*lb^4 + 31204992*lb^6 - 272640*lb^8 + 1024*lb^10)*
                II[4]*II[7]) + 286*(1057360467452664375 - 261179179583360400*
                lb^2 + 26137803634310528*lb^4 - 1399945390618880*lb^6 + 
               44401337789952*lb^8 - 864239759360*lb^10 + 10209984512*lb^12 - 
               67829760*lb^14 + 196608*lb^16)*II[3]*II[8]) - 
           22080*(11025 - 51664*lb^2 + 31584*lb^4 - 5376*lb^6 + 256*lb^8)*
            II[2]^2*(128*(5510216950454673 - 910912481616552*lb^2 + 
               61620594019120*lb^4 - 2220690251520*lb^6 + 45988734720*lb^8 - 
               534833152*lb^10 + 2838528*lb^12)*II[3]^2*II[4] + 
             143*(-25386484535015175 + 4196940918659892*lb^2 - 
               284047883884976*lb^4 + 10265457442368*lb^6 - 215279854848*
                lb^8 + 2635455488*lb^10 - 17534976*lb^12 + 49152*lb^14)*
              II[9]) - 29393*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*
            (3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*II[12]) + 12992*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
          (9 + 2*lb)*II[2]^2*(-3200*(10084322653345339316217 - 
             1337731725102182801792*lb^2 + 75857421818920908864*lb^4 - 
             2421384330459196416*lb^6 + 48091733851618816*lb^8 - 
             617361936678912*lb^10 + 5104547217408*lb^12 - 
             25583943680*lb^14 + 61931520*lb^16)*II[4]^2*II[5] - 
           10080*(3485938183336431490671 - 462423369041723797520*lb^2 + 
             26220782020468966272*lb^4 - 836723818353250560*lb^6 + 
             16601782829137408*lb^8 - 212567539691520*lb^10 + 
             1747707101184*lb^12 - 8668774400*lb^14 + 20643840*lb^16)*II[3]*
            II[5]^2 - 11520*(-11 + 2*lb)*(11 + 2*lb)*(-53035497728465714199 + 
             5282124566281136324*lb^2 - 224308704096501040*lb^4 + 
             5314411799009600*lb^6 - 76850987533568*lb^8 + 690936859648*
              lb^10 - 3675066368*lb^12 + 9289728*lb^14)*II[3]*II[4]*II[6] - 
           6336*(-13 + 2*lb)*(-11 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (337959421952323563 - 25660127429167160*lb^2 + 821873061299216*
              lb^4 - 14385323930880*lb^6 + 147574340864*lb^8 - 
             861992960*lb^10 + 2322432*lb^12)*II[3]^2*II[7] - 
           12597*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*
            (219309 - 3640*lb^2 + 16*lb^4)*II[12]) + 935424*(-5 + 2*lb)*
          (-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]^3*
          (-6815744*(-800438092719557327 + 204957350117076596*lb^2 - 
             21521451135905328*lb^4 + 1224908192930368*lb^6 - 
             41730205924608*lb^8 + 873722387456*lb^10 - 10746662912*lb^12 + 
             62177280*lb^14)*II[2]^7*II[3] - 479232*(580949879580762936795 - 
             148862239255926607440*lb^2 + 15689415802888297344*lb^4 - 
             902526904926536960*lb^6 + 31546716566976000*lb^8 - 
             700456509665280*lb^10 + 9894361825280*lb^12 - 
             83872382976*lb^14 + 339148800*lb^16)*II[2]^2*II[3]^4 - 
           6389760*(-7 + 2*lb)*(7 + 2*lb)*(-4234296675125569221 + 
             739195557632183084*lb^2 - 53920805380194960*lb^4 + 
             2159832430687680*lb^6 - 52197551681280*lb^8 + 778346660864*
              lb^10 - 6830043136*lb^12 + 28262400*lb^14)*II[2]^3*II[3]^2*
            II[4] - 5324800*(-7 + 2*lb)*(7 + 2*lb)*(-1512237331357156251 + 
             263945585533949284*lb^2 - 19228905857434224*lb^4 + 
             767667471900480*lb^6 - 18427585966336*lb^8 + 271521852416*
              lb^10 - 2338115584*lb^12 + 9420800*lb^14)*II[2]^4*II[4]^2 - 
           166400*(-7 + 2*lb)*(7 + 2*lb)*(223991174448627845553 - 
             39127411662526409040*lb^2 + 2866333931776933632*lb^4 - 
             116204548461042944*lb^6 + 2888541257222656*lb^8 - 
             45840708300800*lb^10 + 463817768960*lb^12 - 2819031040*lb^14 + 
             8192000*lb^16)*II[3]*II[4]^3 - 3727360*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(58083171944117957 - 7269438539513400*
              lb^2 + 379517426832432*lb^4 - 10731065489664*lb^6 + 
             176671234816*lb^8 - 1648736256*lb^10 + 7065600*lb^12)*II[2]^4*
            II[3]*II[5] - 174720*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(-8603225223339962871 + 1077974435896366340*lb^2 - 
             56851740690711600*lb^4 + 1654207633510720*lb^6 - 
             29113599837440*lb^8 + 316481670144*lb^10 - 2026639360*lb^12 + 
             6144000*lb^14)*II[3]^2*II[4]*II[5] - 582400*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-3072557789860116177 + 
             384887894639959564*lb^2 - 20253519528074448*lb^4 + 
             586245048318400*lb^6 - 10223875080960*lb^8 + 109645095936*
              lb^10 - 689827840*lb^12 + 2048000*lb^14)*II[2]*II[4]^2*II[5] - 
           203840*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-9559066034265781959 + 1197416574272957060*lb^2 - 
             63003200640028464*lb^4 + 1822455409451328*lb^6 - 
             31713694053632*lb^8 + 338279304192*lb^10 - 2105610240*lb^12 + 
             6144000*lb^14)*II[2]*II[3]*II[5]^2 - 4472832*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-109095993481093 + 10043629688660*lb^2 - 378814704544*lb^4 + 
             7432722560*lb^6 - 77484288*lb^8 + 353280*lb^10)*II[2]^5*II[6] - 
           314496*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(15082033264577379 - 1391161839426024*lb^2 + 
             53663033566544*lb^4 - 1123513963264*lb^6 + 13728406784*lb^8 - 
             95447040*lb^10 + 307200*lb^12)*II[3]^3*II[6] - 
           2096640*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(16159202149427919 - 1489992437644504*lb^2 + 
             57247068160208*lb^4 - 1188031385856*lb^6 + 14308964608*lb^8 - 
             97556480*lb^10 + 307200*lb^12)*II[2]*II[3]*II[4]*II[6] - 
           6115200*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(3590906103731475 - 330984171289016*lb^2 + 
             12662848528528*lb^4 - 259975189760*lb^6 + 3068589312*lb^8 - 
             20281344*lb^10 + 61440*lb^12)*II[2]^2*II[5]*II[6] - 
           1153152*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-102971670844203 + 
             7057370772700*lb^2 - 197670031072*lb^4 + 2877279104*lb^6 - 
             22320896*lb^8 + 76800*lb^10)*II[2]*II[3]^2*II[7] - 
           3843840*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-36775323150525 + 
             2519260716084*lb^2 - 70052379936*lb^4 + 1003709056*lb^6 - 
             7610624*lb^8 + 25600*lb^10)*II[2]^2*II[4]*II[7] - 
           15246*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(11233370707313175 - 
             770335337110248*lb^2 + 21768252203152*lb^4 - 327025863424*lb^6 + 
             2793912576*lb^8 - 13232128*lb^10 + 28672*lb^12)*II[7]^2 - 
           1427712*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(533923041655 - 27083184064*lb^2 + 535120992*lb^4 - 
             4990464*lb^6 + 19200*lb^8)*II[2]^2*II[3]*II[8] - 
           72072*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-21634639864743 + 1098992901244*lb^2 - 
             22386337632*lb^4 + 231836544*lb^6 - 1258240*lb^8 + 3072*lb^10)*
            II[6]*II[8] - 594880*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-2173494247 + 80091876*lb^2 - 1036752*lb^4 + 4800*lb^6)*II[2]^3*
            II[9] - 15015*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(387512375343 - 
             14321289584*lb^2 + 202752928*lb^4 - 1345280*lb^6 + 3840*lb^8)*
            II[5]*II[9] - 48620*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(-381354201 + 9868124*lb^2 - 90160*lb^4 + 320*lb^6)*
            II[4]*II[10] - 92378*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(576499 - 9688*lb^2 + 
             48*lb^4)*II[3]*II[11] - 117572*(-23 + 2*lb)*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*(-1303 + 12*lb^2)*II[2]*II[12]) + 
         3040128*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*II[1]^4*(-3932160*(-4031375050189655715 + 
             1020956672621036820*lb^2 - 105612722812078320*lb^4 + 
             5894363574313536*lb^6 - 195869570607360*lb^8 + 
             3976553479168*lb^10 - 47130234880*lb^12 + 261144576*lb^14)*
            II[2]^5*II[3]^2 - 110592*(139330911393398290347 - 
             35315164049141664480*lb^2 + 3669024057154778432*lb^4 - 
             207297129796866560*lb^6 + 7090954837025280*lb^8 - 
             153553865154560*lb^10 + 2108888268800*lb^12 - 
             17334927360*lb^14 + 67829760*lb^16)*II[3]^5 - 
           13107200*(-7 + 2*lb)*(7 + 2*lb)*(9794310923225335 - 
             1680505566999864*lb^2 + 119151807558096*lb^4 - 
             4547261449472*lb^6 + 100714422528*lb^8 - 1262680064*lb^10 + 
             7254016*lb^12)*II[2]^6*II[4] - 7372800*(-7 + 2*lb)*(7 + 2*lb)*
            (-1015522672287173301 + 174458438623966044*lb^2 - 
             12475983268894480*lb^4 + 488079047997120*lb^6 - 
             11480579116800*lb^8 + 166140236800*lb^10 - 1411952640*lb^12 + 
             5652480*lb^14)*II[2]*II[3]^3*II[4] - 61440000*(-7 + 2*lb)*
            (7 + 2*lb)*(-217610110065114477 + 37375264027882476*lb^2 - 
             2668792957865104*lb^4 + 104013227984832*lb^6 - 
             2428681737984*lb^8 + 34715567104*lb^10 - 289615872*lb^12 + 
             1130496*lb^14)*II[2]^2*II[3]*II[4]^2 - 64512000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(2786045203071713 - 
             340925450432040*lb^2 + 17329331587632*lb^4 - 475219193600*lb^6 + 
             7565317888*lb^8 - 68184064*lb^10 + 282624*lb^12)*II[2]^2*II[3]^2*
            II[5] - 28672000*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (4975037073509707 - 608597047323240*lb^2 + 30847845037776*lb^4 - 
             840005845760*lb^6 + 13198570752*lb^8 - 116582400*lb^10 + 
             471040*lb^12)*II[2]^3*II[4]*II[5] - 1960000*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(-163754468046199125 + 
             20052853905009164*lb^2 - 1026041519901072*lb^4 + 
             28705415560128*lb^6 - 480717922048*lb^8 + 4916978688*lb^10 - 
             29306880*lb^12 + 81920*lb^14)*II[4]*II[5]^2 - 
           51609600*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(-26164722108629 + 2335735424644*lb^2 - 
             84988710560*lb^4 + 1602232960*lb^6 - 16036096*lb^8 + 
             70656*lb^10)*II[2]^3*II[3]*II[6] - 2016000*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (1384100458301025 - 123736981161384*lb^2 + 4581789072944*lb^4 - 
             91132772096*lb^6 + 1047795456*lb^8 - 6809600*lb^10 + 
             20480*lb^12)*II[4]^2*II[6] - 1411200*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(4306088857541175 - 
             384952709224328*lb^2 + 14250466490128*lb^4 - 282908643072*lb^6 + 
             3234113792*lb^8 - 20776960*lb^10 + 61440*lb^12)*II[3]*II[5]*
            II[6] - 604800*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(6850534583232225 - 612147851641576*lb^2 + 
             22542718915376*lb^4 - 441830999808*lb^6 + 4933105408*lb^8 - 
             30550016*lb^10 + 86016*lb^12)*II[2]*II[6]^2 - 
           47308800*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(59545923823 - 
             3903864880*lb^2 + 99845664*lb^4 - 1201920*lb^6 + 5888*lb^8)*
            II[2]^4*II[7] - 4435200*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (-8819935899525 + 579721105764*lb^2 - 15466307360*lb^4 + 
             213204096*lb^6 - 1562880*lb^8 + 5120*lb^10)*II[3]*II[4]*II[7] - 
           3696000*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-13719777881175 + 
             901238656652*lb^2 - 23815671392*lb^4 + 321130880*lb^6 - 
             2274048*lb^8 + 7168*lb^10)*II[2]*II[5]*II[7] - 
           823680*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(128052354383 - 6139981040*lb^2 + 115263904*lb^4 - 
             1027840*lb^6 + 3840*lb^8)*II[3]^2*II[8] - 5491200*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (45732591161 - 2191096640*lb^2 + 40427424*lb^4 - 350720*lb^6 + 
             1280*lb^8)*II[2]*II[4]*II[8] - 2059200*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (-521275007 + 17759028*lb^2 - 214480*lb^4 + 960*lb^6)*II[2]*II[3]*
            II[9] - 19448000*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(113997 - 2616*lb^2 + 16*lb^4)*II[2]^2*II[10] - 
           52003*(-25 + 2*lb)*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*
            (25 + 2*lb)*II[13]) + 928*(-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*
          (1 + 2*lb)*(3 + 2*lb)*(5 + 2*lb)*II[1]*
          (-5505024*(3150769949690802348817 - 823156880057160886960*lb^2 + 
             89033780468455461120*lb^4 - 5294420253399060224*lb^6 + 
             192812539007343104*lb^8 - 4497202353672192*lb^10 + 
             67280361324544*lb^12 - 608744833024*lb^14 + 2645360640*lb^16)*
            II[2]^6*II[3]^2 - 1161216*(-87115089715477231450635 + 
             22770871094034766108364*lb^2 - 2469255453023214000320*lb^4 + 
             147875680490948966144*lb^6 - 5472807155358394880*lb^8 + 
             132060096304195584*lb^10 - 2120200633303040*lb^12 + 
             22387004473344*lb^14 - 145481728000*lb^16 + 460062720*lb^18)*
            II[2]*II[3]^5 - 5242880*(-7 + 2*lb)*(7 + 2*lb)*
            (-22964662457740008943 + 4124394533078335044*lb^2 - 
             311860871374324272*lb^4 + 13056599091513152*lb^6 - 
             332682364108032*lb^8 + 5274218793984*lb^10 - 49550921728*lb^12 + 
             220446720*lb^14)*II[2]^7*II[4] - 38707200*(-7 + 2*lb)*(7 + 2*lb)*
            (634946096040596808813 - 114119529543137012240*lb^2 + 
             8671402904520681216*lb^4 - 368027582816315648*lb^6 + 
             9675793689469440*lb^8 - 164208187453440*lb^10 + 
             1796999708672*lb^12 - 11944001536*lb^14 + 38338560*lb^16)*
            II[2]^2*II[3]^3*II[4] - 25804800*(-7 + 2*lb)*(7 + 2*lb)*
            (1133825956980924690711 - 203755582198307188864*lb^2 + 
             15468668473428759232*lb^4 - 655040478175525888*lb^6 + 
             17145163482935808*lb^8 - 288732989489152*lb^10 + 
             3121494605824*lb^12 - 20384055296*lb^14 + 63897600*lb^16)*
            II[2]^3*II[3]*II[4]^2 - 288000*(-7 + 2*lb)*(7 + 2*lb)*
            (-34987262575449026865339 + 6290239045745431301868*lb^2 - 
             478943053050627574976*lb^4 + 20445062672058146560*lb^6 - 
             544814126675069440*lb^8 + 9520136272668672*lb^10 - 
             110927057633280*lb^12 + 849849548800*lb^14 - 4002611200*lb^16 + 
             9175040*lb^18)*II[4]^4 - 3010560*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(-130646587820475310531 + 
             17026209388788978660*lb^2 - 941518377478634352*lb^4 + 
             28965374073416000*lb^6 - 543427802642688*lb^8 + 
             6343321021440*lb^10 - 43849928704*lb^12 + 143769600*lb^14)*
            II[2]^3*II[3]^2*II[5] - 1003520*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(-233296160833827606329 + 
             30397938810907171356*lb^2 - 1678261164066574032*lb^4 + 
             51423746586443968*lb^6 - 957315570764544*lb^8 + 
             11031229387776*lb^10 - 74834309120*lb^12 + 239616000*lb^14)*
            II[2]^4*II[4]*II[5] - 403200*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(4031453424475631523519 - 525713760222204974032*lb^2 + 
             29223443238964126848*lb^4 - 912183003190041856*lb^6 + 
             17683620102876672*lb^8 - 221354770624512*lb^10 + 
             1784555831296*lb^12 - 8727756800*lb^14 + 20643840*lb^16)*II[3]*
            II[4]^2*II[5] - 164640*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(5375270297879192127717 - 700947279976754308960*lb^2 + 
             38961817216916397504*lb^4 - 1215720443766612480*lb^6 + 
             23540713370594816*lb^8 - 293832753192960*lb^10 + 
             2355080183808*lb^12 - 11399987200*lb^14 + 26542080*lb^16)*
            II[3]^2*II[5]^2 - 156800*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(13438101622682189605725 - 1752030549222521234416*
              lb^2 + 97235871354821316480*lb^4 - 3023044748008873728*lb^6 + 
             58159413412620800*lb^8 - 718823456526336*lb^10 + 
             5685485568000*lb^12 - 27082424320*lb^14 + 61931520*lb^16)*II[2]*
            II[4]*II[5]^2 - 1806336*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(1226951755863303463 - 
             119307359059794152*lb^2 + 4881500373445264*lb^4 - 
             108923299699456*lb^6 + 1421968034048*lb^8 - 10548078592*lb^10 + 
             35942400*lb^12)*II[2]^4*II[3]*II[6] - 5080320*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-3028890061999815399 + 294845269694927764*lb^2 - 
             12207364741566640*lb^4 + 281462679361600*lb^6 - 
             3957273879808*lb^8 + 34597731328*lb^10 - 179212288*lb^12 + 
             442368*lb^14)*II[3]^2*II[4]*II[6] - 2419200*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-7572183385229873775 + 736924278915356004*lb^2 - 
             30429601621419952*lb^4 + 697429690242880*lb^6 - 
             9708603862272*lb^8 + 83702262784*lb^10 - 426151936*lb^12 + 
             1032192*lb^14)*II[2]*II[4]^2*II[6] - 3951360*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-10096242723426295125 + 982557334370802620*lb^2 - 
             40567754188259344*lb^4 + 929063114074304*lb^6 - 
             12899847671552*lb^8 + 110545564672*lb^10 - 556642304*lb^12 + 
             1327104*lb^14)*II[2]*II[3]*II[5]*II[6] - 169344*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-80310560044066255575 + 7813706417959717892*lb^2 - 
             321703109433006640*lb^4 + 7315237147828544*lb^6 - 
             100181735793920*lb^8 + 838855822336*lb^10 - 4079882240*lb^12 + 
             9289728*lb^14)*II[2]^2*II[6]^2 - 6623232*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(-558463592177089 + 41071648911220*lb^2 - 
             1242607431072*lb^4 + 19599514240*lb^6 - 164164864*lb^8 + 
             599040*lb^10)*II[2]^5*II[7] - 1862784*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(19301070941739963 - 1422003003517960*lb^2 + 
             44122068659536*lb^4 - 747495028480*lb^6 + 7424488704*lb^8 - 
             42076160*lb^10 + 110592*lb^12)*II[3]^3*II[7] - 
           37255680*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(6893201574145125 - 
             507687046746120*lb^2 + 15681011581424*lb^4 - 263097619200*lb^6 + 
             2573882112*lb^8 - 14305280*lb^10 + 36864*lb^12)*II[2]*II[3]*
            II[4]*II[7] - 1034880*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (160840447658526825 - 11841876042154792*lb^2 + 364002648132784*
              lb^4 - 6034753625856*lb^6 + 57776303872*lb^8 - 
             311191552*lb^10 + 774144*lb^12)*II[2]^2*II[5]*II[7] - 
           2306304*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(-300237166042925 + 16774771175444*lb^2 - 
             384617813280*lb^4 + 4597016192*lb^6 - 29323520*lb^8 + 
             82944*lb^10)*II[2]*II[3]^2*II[8] - 7687680*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (-107226963377555 + 5988318720668*lb^2 - 136204093920*lb^4 + 
             1600678784*lb^6 - 9977600*lb^8 + 27648*lb^10)*II[2]^2*II[4]*
            II[8] - 396396*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(5038977351919497 - 281678271771320*lb^2 + 
             6520060384752*lb^4 - 80608549120*lb^6 + 569358080*lb^8 - 
             2242560*lb^10 + 4096*lb^12)*II[7]*II[8] - 2882880*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(1222208174285 - 51339338976*lb^2 + 841274784*lb^4 - 
             6508544*lb^6 + 20736*lb^8)*II[2]^2*II[3]*II[9] - 
           135135*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(-53333364989163 + 
             2243150986684*lb^2 - 37962247392*lb^4 + 327729024*lb^6 - 
             1488640*lb^8 + 3072*lb^10)*II[6]*II[9] - 10890880*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(-445473497 + 13764844*lb^2 - 
             149168*lb^4 + 576*lb^6)*II[2]^3*II[10] - 85085*(-19 + 2*lb)*
            (-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(256597323381 - 
             7949055120*lb^2 + 94564064*lb^4 - 528640*lb^6 + 1280*lb^8)*II[5]*
            II[10] - 461890*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*
            (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(-124682857 + 2731596*lb^2 - 
             21168*lb^4 + 64*lb^6)*II[4]*II[11] - 176358*(-23 + 2*lb)*
            (-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*
            (21 + 2*lb)*(23 + 2*lb)*(789067 - 11320*lb^2 + 48*lb^4)*II[3]*
            II[12] - 676039*(-25 + 2*lb)*(-23 + 2*lb)*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*
            (23 + 2*lb)*(25 + 2*lb)*(-505 + 4*lb^2)*II[2]*II[13]) + 
         3248*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*II[1]^2*
          (-4194304*(216927342167598505991 - 90821340997641462304*lb^2 + 
             14952741800326536512*lb^4 - 1302332810957075968*lb^6 + 
             67508156391193088*lb^8 - 2194704879050752*lb^10 + 
             45074731188224*lb^12 - 553560702976*lb^14 + 3233218560*lb^16)*
            II[2]^9 - 21233664*(-5 + 2*lb)*(5 + 2*lb)*
            (2099238002853744849489 - 543349060997426960800*lb^2 + 
             58038908478801557056*lb^4 - 3396089710368514560*lb^6 + 
             121214446606671360*lb^8 - 2759020235841536*lb^10 + 
             40102098452480*lb^12 - 350988140544*lb^14 + 1469644800*lb^16)*
            II[2]^4*II[3]^3 - 141557760*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(-9180280539747838953 + 1626467377651320652*lb^2 - 
             120866727131805648*lb^4 + 4952225356536768*lb^6 - 
             122923690261248*lb^8 + 1889695032320*lb^10 - 17145655296*lb^12 + 
             73482240*lb^14)*II[2]^5*II[3]*II[4] - 12441600*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(253825106036813923203 - 
             45008750563427645280*lb^2 + 3363847047323967808*lb^4 - 
             139994857804962304*lb^6 + 3598812366475776*lb^8 - 
             59568717537280*lb^10 + 634522255360*lb^12 - 4099276800*lb^14 + 
             12779520*lb^16)*II[3]^4*II[4] - 16588800*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(1359768689198266210155 - 
             241078439611701874800*lb^2 + 17999085095890979584*lb^4 - 
             747174252176822016*lb^6 + 19114030160440832*lb^8 - 
             313817186357248*lb^10 + 3301770952704*lb^12 - 
             20965031936*lb^14 + 63897600*lb^16)*II[2]*II[3]^2*II[4]^2 - 
           3686400*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (2428142794752154466097 - 430425517015208699136*lb^2 + 
             32102450087271224640*lb^4 - 1329173113052888064*lb^6 + 
             33832098219826688*lb^8 - 550805698150400*lb^10 + 
             5722460405760*lb^12 - 35713187840*lb^14 + 106496000*lb^16)*
            II[2]^2*II[4]^3 - 27525120*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(125928904680783097 - 
             16088214608075688*lb^2 + 861288740721456*lb^4 - 
             25091324630784*lb^6 + 427433094912*lb^8 - 4137904128*lb^10 + 
             18370560*lb^12)*II[2]^6*II[5] - 58060800*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-3481802908910475939 + 445357327393527892*lb^2 - 
             24092760756156912*lb^4 + 722893657983552*lb^6 - 
             13193220311296*lb^8 + 149541288960*lb^10 - 1003180032*lb^12 + 
             3194880*lb^14)*II[2]*II[3]^3*II[5] - 7741440*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-93261979161822463479 + 11926488025327103060*lb^2 - 
             643985815709241264*lb^4 + 19235231203318848*lb^6 - 
             348145101362432*lb^8 + 3894673062912*lb^10 - 25652858880*lb^12 + 
             79872000*lb^14)*II[2]^2*II[3]*II[4]*II[5] - 1505280*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (-103623727285751854599 + 13248489142346366036*lb^2 - 
             713947894434820272*lb^4 + 21214339420273728*lb^6 - 
             379940455318784*lb^8 + 4172220251136*lb^10 - 26695864320*lb^12 + 
             79872000*lb^14)*II[2]^3*II[5]^2 - 117600*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (1989616898883438578025 - 254559676442493789984*lb^2 + 
             13803637161401407424*lb^4 - 417263450232233472*lb^6 + 
             7763986997949952*lb^8 - 92301918593024*lb^10 + 
             698577567744*lb^12 - 3169976320*lb^14 + 6881280*lb^16)*II[5]^3 - 
           20901888*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (163494538663764771 - 15502974486118136*lb^2 + 616334955824784*
              lb^4 - 13322720541952*lb^6 + 168183317760*lb^8 - 
             1206761472*lb^10 + 3993600*lb^12)*II[2]^2*II[3]^2*II[6] - 
           15482880*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (175171586602292559 - 16605205591075624*lb^2 + 657955201117712*
              lb^4 - 14108669784832*lb^6 + 175595675904*lb^8 - 
             1234642944*lb^10 + 3993600*lb^12)*II[2]^3*II[4]*II[6] - 
           725760*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(-16816821746875170525 + 
             1595683282887064284*lb^2 - 63921599902417040*lb^4 + 
             1413514145016512*lb^6 - 18875298113280*lb^8 + 155219907584*
              lb^10 - 750202880*lb^12 + 1720320*lb^14)*II[4]*II[5]*II[6] - 
           1959552*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (-3567203787773262825 + 338474414985057452*lb^2 - 
             13556806936331344*lb^4 + 299451529882560*lb^6 - 
             3983717075712*lb^8 + 32462029824*lb^10 - 154169344*lb^12 + 
             344064*lb^14)*II[3]*II[6]^2 - 17031168*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(-1116250151666283 + 
             79392318474604*lb^2 - 2312779679200*lb^4 + 35024259456*lb^6 - 
             281970432*lb^8 + 998400*lb^10)*II[2]^3*II[3]*II[7] - 
           5702400*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(6889002862218075 - 490616958823992*lb^2 + 
             14572810808080*lb^4 - 234041054464*lb^6 + 2185628928*lb^8 - 
             11597824*lb^10 + 28672*lb^12)*II[4]^2*II[7] - 
           3991680*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(21432448742905125 - 1526342473944120*lb^2 + 
             45325297061296*lb^4 - 726335811840*lb^6 + 6739692288*lb^8 - 
             35338240*lb^10 + 86016*lb^12)*II[3]*II[5]*II[7] - 
           4790016*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
            (-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*
            (13 + 2*lb)*(24354894871829025 - 1733757746880744*lb^2 + 
             51180802509616*lb^4 - 808681965312*lb^6 + 7318042368*lb^8 - 
             36972544*lb^10 + 86016*lb^12)*II[2]*II[6]*II[7] - 
           5271552*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(5787924470263 - 
             308590482832*lb^2 + 6425670432*lb^4 - 62907648*lb^6 + 
             249600*lb^8)*II[2]^4*II[8] - 29652480*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (-14288298883335 + 763546130812*lb^2 - 16641863520*lb^4 + 
             188201856*lb^6 - 1135360*lb^8 + 3072*lb^10)*II[3]*II[4]*II[8] - 
           34594560*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*
            (-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*
            (11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(-15875783274855 + 
             847916817532*lb^2 - 18288066400*lb^4 + 201984896*lb^6 - 
             1176320*lb^8 + 3072*lb^10)*II[2]*II[5]*II[8] - 
           16679520*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (54287573715 - 2149606128*lb^2 + 33443872*lb^4 - 247552*lb^6 + 
             768*lb^8)*II[3]^2*II[9] - 37065600*(-17 + 2*lb)*(-15 + 2*lb)*
            (-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*
            (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
            (15 + 2*lb)*(17 + 2*lb)*(58164887655 - 2301498592*lb^2 + 
             35144672*lb^4 - 252928*lb^6 + 768*lb^8)*II[2]*II[4]*II[9] - 
           42007680*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(-178081695 + 5073028*lb^2 - 51280*lb^4 + 
             192*lb^6)*II[2]*II[3]*II[10] - 26604864*(-21 + 2*lb)*
            (-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*
            (-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*(7 + 2*lb)*
            (9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*(17 + 2*lb)*
            (19 + 2*lb)*(21 + 2*lb)*(480727 - 9320*lb^2 + 48*lb^4)*II[2]^2*
            II[11] - 185725*(-27 + 2*lb)*(-25 + 2*lb)*(-23 + 2*lb)*
            (-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*(-15 + 2*lb)*(-13 + 2*lb)*
            (-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*(-5 + 2*lb)*(5 + 2*lb)*
            (7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*(15 + 2*lb)*
            (17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*(25 + 2*lb)*
            (27 + 2*lb)*II[14]) - 334305*(-29 + 2*lb)*(-27 + 2*lb)*
          (-25 + 2*lb)*(-23 + 2*lb)*(-21 + 2*lb)*(-19 + 2*lb)*(-17 + 2*lb)*
          (-15 + 2*lb)*(-13 + 2*lb)*(-11 + 2*lb)*(-9 + 2*lb)*(-7 + 2*lb)*
          (-5 + 2*lb)*(-3 + 2*lb)*(-1 + 2*lb)*(1 + 2*lb)*(3 + 2*lb)*
          (5 + 2*lb)*(7 + 2*lb)*(9 + 2*lb)*(11 + 2*lb)*(13 + 2*lb)*
          (15 + 2*lb)*(17 + 2*lb)*(19 + 2*lb)*(21 + 2*lb)*(23 + 2*lb)*
          (25 + 2*lb)*(27 + 2*lb)*(29 + 2*lb)*II[15]))/
       9671406556917033397649408}

